How should spin-weighted spherical functions be defined?

Spin-weighted spherical functions provide a useful tool for analyzing tensor-valued functions on the sphere. A tensor field can be decomposed into complex-valued functions by taking contractions with tangent vectors on the sphere and the normal to the sphere. These component functions are usually presented as functions on the sphere itself, but this requires an implicit choice of distinguished tangent vectors with which to contract. Thus, we may more accurately say that spin-weighted spherical functions are functions of both a point on the sphere and a choice of frame in the tangent space at that point. The distinction becomes extremely important when transforming the coordinates in which these functions are expressed, because the implicit choice of frame will also transform. Here, it is proposed that spin-weighted spherical functions should be treated as functions on the spin group. This approach more cleanly reflects the geometry involved, and allows for a more elegant description of the behavior of spin-weighted functions. In this form, the spin-weighted spherical harmonics have simple expressions as elements of the Wigner $\mathfrak{D}$ representations, and transformations under rotation are simple. Two variants of the angular-momentum operator are defined directly in terms of the spin group; one is the standard angular-momentum operator $\mathbf{L}$, while the other is shown to be related to the spin-raising operator $\eth$. Computer code is also included, providing an explicit implementation of the spin-weighted spherical harmonics in this form.

==> anc/README.txt <==
This directory contains a copy of the python module
`spherical_functions` mentioned in this paper, as well as the modules
on which it depends.

This copy is meant for archival purposes; updated versions of the
modules can be found on my github page <https://github.com/moble/>.
Most importantly, the main package is found at
<https://github.com/moble/spherical_functions>.  For installation
instructions, see that page.  In brief, using the anaconda python
installer, the `spherical_functions` package and all its dependencies
can be installed automatically with the command

    conda install -c moble spherical_functions

Of course, if the conda installer and anaconda.org are not accessible,
the packages contained here can also be installed manually using the
instructions provided in `spherical_functions.zip/README.md`.


LICENSES
========

These packages each contain their own license statements.  All
packages are my own, and are provided with MIT licenses.  Please cite
this paper if you use this packages in your own work.


==> anc/quaternion/LICENSE <==
The MIT License (MIT)

Copyright (c) 2016 Michael Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/quaternion/MANIFEST.in <==
include README.txt LICENSE
include numpy_quaternion.c quaternion.c quaternion.h math_msvc_compatibility.h
include auto_version/__init__.py


==> anc/quaternion/README.md <==
<a href="https://ci.appveyor.com/api/projects/status/xrh8xsm695pt6t79?svg=true"><img align="right" hspace="3" alt="Status of automatic build and test suite on Appveyor" src="https://ci.appveyor.com/api/projects/status/xrh8xsm695pt6t79?svg=true"></a> <a href="https://travis-ci.org/moble/quaternion"><img align="right" hspace="3" alt="Status of automatic build and test suite on Travis-CI" src="https://travis-ci.org/moble/quaternion.svg?branch=master"></a> <a href="https://github.com/moble/quaternion/blob/master/LICENSE"><img align="right" hspace="3" alt="Code distributed under the open-source MIT license" src="http://moble.github.io/spherical_functions/images/MITLicenseBadge.svg"></a>

# Quaternions in numpy

This Python module adds a quaternion dtype to NumPy.

The code was originally based on
[code by Martin Ling](https://github.com/martinling/numpy_quaternion) (which he
wrote with help from Mark Weibe), but has been rewritten with ideas from
[rational](https://github.com/numpy/numpy-dtypes/tree/master/npytypes/rational)
to work with both python 2.x and 3.x, and to expand the applications of
quaternions (and to fix a few bugs).


## Dependencies

The basic requirements for this code are reasonably current versions of
`python` and `numpy`.  In particular, `python` versions 2.7 and 3.5 are
[routinely tested](https://travis-ci.org/moble/quaternion).  Also, any `numpy`
version greater than 1.7.0 should work, but the tests are run on the most
recent release at the time of the test.

However, certain advanced functions in this package (including
`squad`, `mean_rotor_in_intrinsic_metric`,
`integrate_angular_velocity`, and related functions) require
[`scipy`](http://scipy.org/) and can automatically use
[`numba`](http://numba.pydata.org/).  `Scipy` is a standard python
package for scientific computation, and implements interfaces to C and
Fortran codes for optimization (among other things) need for finding
mean and optimal rotors.  `Numba` uses [LLVM](http://llvm.org/) to
compile python code to machine code, accelerating many numerical
functions by factors of anywhere from 2 to 2000.  It is *possible* to
run all the code without `numba`, but these particular functions are
roughly 4 to 400 times slower without it.

The only drawback of `numba` is that it is nontrivial to install on
its own.  Fortunately, the best python installer,
[`anaconda`](http://continuum.io/downloads), makes it trivial.  Just
install the main `anaconda` package, which installs both `numba` and
`scipy`.  If you prefer the smaller download size of
[`miniconda`](http://conda.pydata.org/miniconda.html) (which comes
with no extras beyond python), you'll also have to run this command:

```sh
conda install pip numpy scipy numba
```

## Installation

Assuming you use `conda` to manage your python installation (like any sane
python user), you can install this package simply as

```sh
conda install -c moble quaternion
```

If you prefer to use `pip` (whether or not you use `conda`), you can also do

```sh
pip install numpy-quaternion
```

If you refuse to use `conda`, you might want to install inside your home
directory without root privileges.  (Anaconda does this by default anyway.)
This is done by adding `--user` to the above command:

```sh
pip install --user numpy-quaternion
```

Finally, there's also the fully manual option of just downloading the code,
changing to the code directory, and issuing

```sh
python setup.py install
```

This should work regardless of the installation method, as long as you have a
compiler hanging around.


## Usage

```python
>>> import numpy as np
>>> import quaternion
>>> np.quaternion(1,0,0,0)
quaternion(1, 0, 0, 0)
>>> q1 = np.quaternion(1,2,3,4)
>>> q2 = np.quaternion(5,6,7,8)
>>> q1 * q2
quaternion(-60, 12, 30, 24)
>>> a = np.array([q1, q2])
>>> a
array([quaternion(1, 2, 3, 4), quaternion(5, 6, 7, 8)], dtype=quaternion)
>>> exp(a)
array([quaternion(1.69392, -0.78956, -1.18434, -1.57912),
       quaternion(138.909, -25.6861, -29.9671, -34.2481)], dtype=quaternion)
```

The following ufuncs are implemented (which means they run fast on
numpy arrays):

```python
add, subtract, multiply, divide, log, exp, power, negative, conjugate,
copysign, equal, not_equal, less, less_equal, isnan, isinf, isfinite, absolute
```

Quaternion components are stored as doubles.  Numpy arrays with
`dtype=quaternion` can be accessed as arrays of doubles without any
(slow, memory-consuming) copying of data; rather, a `view` of the
exact same memory space can be created within a microsecond,
regardless of the shape or size of the quaternion array.

Comparison operations follow the same lexicographic ordering as
tuples.

The unary tests isnan and isinf return true if they would return true
for any individual component; isfinite returns true if it would return
true for all components.

Real types may be cast to quaternions, giving quaternions with zero
for all three imaginary components. Complex types may also be cast to
quaternions, with their single imaginary component becoming the first
imaginary component of the quaternion. Quaternions may not be cast to
real or complex types.

Several array-conversion functions are also included.  For example, to convert an Nx4 array of floats to an
N-dimensional array of quaternions, use `as_quat_array`:
```python
>>> import numpy as np
>>> import quaternion
>>> a = np.random.rand(7, 4)
>>> a
array([[ 0.93138726,  0.46972279,  0.18706385,  0.86605021],
       [ 0.70633523,  0.69982741,  0.93303559,  0.61440879],
       [ 0.79334456,  0.65912598,  0.0711557 ,  0.46622885],
       [ 0.88185987,  0.9391296 ,  0.73670503,  0.27115149],
       [ 0.49176628,  0.56688076,  0.13216632,  0.33309146],
       [ 0.11951624,  0.86804078,  0.77968826,  0.37229404],
       [ 0.33187593,  0.53391165,  0.8577846 ,  0.18336855]])
>>> qs = quaternion.as_quat_array(a)
>>> qs
array([ quaternion(0.931387262880247, 0.469722787598354, 0.187063852060487, 0.866050210100621),
       quaternion(0.706335233363319, 0.69982740767353, 0.933035590130247, 0.614408786768725),
       quaternion(0.793344561317281, 0.659125976566815, 0.0711557025000925, 0.466228847713644),
       quaternion(0.881859869074069, 0.939129602918467, 0.736705031709562, 0.271151494174001),
       quaternion(0.491766284854505, 0.566880763189927, 0.132166320200012, 0.333091463422536),
       quaternion(0.119516238634238, 0.86804077992676, 0.779688263524229, 0.372294043850009),
       quaternion(0.331875925159073, 0.533911652483908, 0.857784598617977, 0.183368547490701)], dtype=quaternion)
```
[Note that quaternions are printed with full precision, unlike floats, which is why you see extra digits above.  But
the actual data is identical in the two cases.]  To convert an N-dimensional array of quaternions to an Nx4 array of
floats, use `as_float_array`:
```python
>>> b = quaternion.as_float_array(qs)
>>> b
array([[ 0.93138726,  0.46972279,  0.18706385,  0.86605021],
       [ 0.70633523,  0.69982741,  0.93303559,  0.61440879],
       [ 0.79334456,  0.65912598,  0.0711557 ,  0.46622885],
       [ 0.88185987,  0.9391296 ,  0.73670503,  0.27115149],
       [ 0.49176628,  0.56688076,  0.13216632,  0.33309146],
       [ 0.11951624,  0.86804078,  0.77968826,  0.37229404],
       [ 0.33187593,  0.53391165,  0.8577846 ,  0.18336855]])
```

It is also possible to convert a quaternion to or from a 3x3 array of floats representing a rotation matrix, or an
array of N quaternions to or from an Nx3x3 array of floats representing N rotation matrices, using
`as_rotation_matrix` and `from_rotation_matrix`.  Similar conversions are possible for rotation vectors using
`as_rotation_vector` and `from_rotation_vector`, and for spherical coordinates using `as_spherical_coords` and
`from_spherical_coords`.  Finally, it is possible to derive the Euler angles from a quaternion using
`as_euler_angles`, or create a quaternion from Euler angles using `from_euler_angles` — though be aware that Euler
angles are basically the worst things ever.<sup>[1](#1-euler-angles-are-awful)</sup>


## Bug reports and feature requests

Bug reports and feature requests are entirely welcome.  The best way to do this
is to open an
[issue on this code's github page](https://github.com/moble/quaternion/issues).
For bug reports, please try to include a minimal working example demonstrating
the problem.

[Pull requests](https://help.github.com/articles/using-pull-requests/) are also
entirely welcome, of course, if you have an idea where the code is going wrong,
or have an idea for a new feature that you know how to implement.

This code is [routinely tested](https://travis-ci.org/moble/quaternion) on
recent versions of both python (2.x and 3.x) and numpy (>=1.7).  But the test
coverage is not necessarily as complete as it could be, so bugs may certainly
be present, especially in the higher-level functions like `mean_rotor_...`.


## Acknowledgments

This code is, of course, hosted on github.  Because it is an
open-source project, the hosting is free, and all the wonderful
features of github are available, including free wiki space and web
page hosting, pull requests, a nice interface to the git logs, etc.
Github user Hannes Ovrén (hovren) pointed out some errors in a
previous version of this code and suggested some nice utility
functions for rotation matrices, etc.  Github user Stijn van Drongelen
(rhymoid) contributed some code that makes compilation work with
MSVC++.

Every change in this code is
[auomatically tested](https://travis-ci.org/moble/quaternion) on
[Travis-CI](https://travis-ci.org/).  This service integrates
beautifully with github, detecting each commit and automatically
re-running the tests.  The code is downloaded and installed fresh each
time, and then tested, on each of the five different versions of
python.  This ensures that no change I make to the code breaks either
installation or any of the features that I have written tests for.
Travis-CI also automatically builds the `conda` and `pip` versions of
the code hosted on
[anaconda.org](https://anaconda.org/moble/quaternion) and
[pypi](https://pypi.python.org/pypi/numpy-quaternion) respectively.
These are all free services for open-source projects like this one.

The work of creating this code was supported in part by the Sherman
Fairchild Foundation and by NSF Grants No. PHY-1306125 and
AST-1333129.




<br/>
---
###### <sup>1</sup> Euler angles are awful

Euler angles are pretty much
[the worst things ever](http://moble.github.io/spherical_functions/#euler-angles)
and it makes me feel bad even supporting them.  Quaternions are
faster, more accurate, basically free of singularities, more
intuitive, and generally easier to understand.  You can work entirely
without Euler angles (I certainly do).  You absolutely never need
them.  But if you're so old fashioned that you really can't give them
up, they are fully supported.


==> anc/quaternion/README.txt <==
This Python module adds a quaternion dtype to NumPy.  See full
description here:

    https://github.com/moble/quaternion/blob/master/README.md


==> anc/quaternion/__init__.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from __future__ import division, print_function, absolute_import

import numpy as np

from .numpy_quaternion import (quaternion, _eps,
                               from_spherical_coords, from_euler_angles,
                               rotor_intrinsic_distance, rotor_chordal_distance,
                               rotation_intrinsic_distance, rotation_chordal_distance,
                               slerp, squad_evaluate)
from .quaternion_time_series import squad
from .calculus import derivative, definite_integral, indefinite_integral
from ._version import __version__

__doc_title__ = "Quaternion dtype for NumPy"
__doc__ = "Adds a quaternion dtype to NumPy."

__all__ = ['quaternion', 'from_spherical_coords', 'from_euler_angles',
           'rotor_intrinsic_distance', 'rotor_chordal_distance',
           'rotation_intrinsic_distance', 'rotation_chordal_distance',
           'slerp', 'squad_evaluate',
           'zero', 'one', 'x', 'y', 'z',
           'as_float_array', 'as_quat_array', 'as_spinor_array',
           'squad', 'derivative', 'definite_integral', 'indefinite_integral']

if 'quaternion' in np.__dict__:
    raise RuntimeError('The NumPy package already has a quaternion type')

np.quaternion = quaternion
np.typeDict['quaternion'] = np.dtype(quaternion)

zero = np.quaternion(0, 0, 0, 0)
one = np.quaternion(1, 0, 0, 0)
x = np.quaternion(0, 1, 0, 0)
y = np.quaternion(0, 0, 1, 0)
z = np.quaternion(0, 0, 0, 1)


def as_float_array(a):
    """View the quaternion array as an array of floats

    This function is fast (of order 1 microsecond) because no data is
    copied; the returned quantity is just a "view" of the original.

    The output view has one more dimension (of size 4) than the input
    array, but is otherwise the same shape.

    """
    a = np.atleast_1d(a)
    assert a.dtype == np.dtype(np.quaternion)
    if a.shape == ():
        return a.components
    av = a.view(np.float)
    av = av.reshape(a.shape + (4,))
    return av
    # return a.view(np.float).reshape(a.shape+(4,))


def as_quat_array(a):
    """View a float array as an array of quaternions

    This function is fast (of order 1 microsecond) because no data is
    copied; the returned quantity is just a "view" of the original.

    The input array must have a final dimension whose size is
    divisible by four (or better yet *is* 4).

    We will not convert back from a spinor array because there is no
    unique convention for the spinors, so I don't want to mess with
    that.  Also, we want to discourage users from the slow,
    memory-copying process of swapping columns required for useful
    definitions of the spinors.

    """
    assert a.dtype == np.dtype(np.float)
    if a.shape == (4,):
        return quaternion(a[0], a[1], a[2], a[3])
    av = a.view(np.quaternion)
    if a.shape[-1] == 4:
        av = av.reshape(a.shape[:-1])
        # return a.view(np.quaternion).reshape(a.shape[:-1])
    else:
        av = av.reshape(a.shape[:-1] + (a.shape[-1] // 4,))
        # return a.view(np.quaternion).reshape(a.shape[:-1]+(a.shape[-1]//4,))
    return av


def as_spinor_array(a):
    """View a quaternion array as spinors in two-complex representation

    This function is relatively slow and scales poorly, because memory
    copying is apparently involved -- I think it's due to the
    "advanced indexing" required to swap the columns.

    """
    a = np.atleast_1d(a)
    assert a.dtype == np.dtype(np.quaternion)
    # I'm not sure why it has to be so complicated, but all of these steps
    # appear to be necessary in this case.
    return a.view(np.float).reshape(a.shape + (4,))[..., [0, 3, 2, 1]].ravel().view(np.complex).reshape(a.shape + (2,))


def as_rotation_matrix(q):
    """Convert input quaternion to 3x3 rotation matrix

    Parameters
    ----------
    q: quaternion or array of quaternions
        The quaternion(s) need not be normalized, but must all be nonzero

    Returns
    -------
    rot: float array
        Output shape is q.shape+(3,3).  This matrix should multiply (from
        the left) a column vector to produce the rotated column vector.

    Raises
    ------
    ZeroDivisionError
        If any of the input quaternions have norm 0.0.

    """
    if q.shape == ():  # This is just a single quaternion
        n = q.norm()
        if n == 0.0:
            raise ZeroDivisionError("Input to `as_rotation_matrix({0})` has zero norm".format(q))
        elif abs(n-1.0) < _eps:  # Input q is basically normalized
            return np.array([
                [1 - 2*(q.y**2 + q.z**2),   2*(q.x*q.y - q.z*q.w),      2*(q.x*q.z + q.y*q.w)],
                [2*(q.x*q.y + q.z*q.w),     1 - 2*(q.x**2 + q.z**2),    2*(q.y*q.z - q.x*q.w)],
                [2*(q.x*q.z - q.y*q.w),     2*(q.y*q.z + q.x*q.w),      1 - 2*(q.x**2 + q.y**2)]
            ])
        else:  # Input q is not normalized
            return np.array([
                [1 - 2*(q.y**2 + q.z**2)/n,   2*(q.x*q.y - q.z*q.w)/n,      2*(q.x*q.z + q.y*q.w)/n],
                [2*(q.x*q.y + q.z*q.w)/n,     1 - 2*(q.x**2 + q.z**2)/n,    2*(q.y*q.z - q.x*q.w)/n],
                [2*(q.x*q.z - q.y*q.w)/n,     2*(q.y*q.z + q.x*q.w)/n,      1 - 2*(q.x**2 + q.y**2)/n]
            ])
    else:  # This is an array of quaternions
        n = np.norm(q)
        if np.any(n == 0.0):
            raise ZeroDivisionError("Array input to `as_rotation_matrix` has at least one element with zero norm")
        else:  # Assume input q is not normalized
            m = np.empty(q.shape + (3, 3))
            q = as_float_array(q)
            m[..., 0, 0] = 1.0 - 2*(q[..., 2]**2 + q[..., 3]**2)/n
            m[..., 0, 1] = 2*(q[..., 1]*q[..., 2] - q[..., 3]*q[..., 0])/n
            m[..., 0, 2] = 2*(q[..., 1]*q[..., 3] + q[..., 2]*q[..., 0])/n
            m[..., 1, 0] = 2*(q[..., 1]*q[..., 2] + q[..., 3]*q[..., 0])/n
            m[..., 1, 1] = 1.0 - 2*(q[..., 1]**2 + q[..., 3]**2)/n
            m[..., 1, 2] = 2*(q[..., 2]*q[..., 3] - q[..., 1]*q[..., 0])/n
            m[..., 2, 0] = 2*(q[..., 1]*q[..., 3] - q[..., 2]*q[..., 0])/n
            m[..., 2, 1] = 2*(q[..., 2]*q[..., 3] + q[..., 1]*q[..., 0])/n
            m[..., 2, 2] = 1.0 - 2*(q[..., 1]**2 + q[..., 2]**2)/n
            return m


def from_rotation_matrix(rot, accurate=True):
    """Convert input 3x3 rotation matrix to unit quaternion

    By default, if scipy.linalg is available, this function uses
    Bar-Itzhack's algorithm to allow for non-orthogonal matrices.
    [J. Guidance, Vol. 23, No. 6, p. 1085 <http://dx.doi.org/10.2514/2.4654>]
    This will almost certainly be quite a bit slower than simpler versions,
    though it will be more robust to numerical errors in the rotation matrix.
    Also note that Bar-Itzhack uses some pretty weird conventions.  The last
    component of the quaternion appears to represent the scalar, and the
    quaternion itself is conjugated relative to the convention used
    throughout this module.

    If scipy.linalg is not available or if the optional `accurate` parameter
    is set to `False`, this function falls back to the possibly faster, but
    less accurate, algorithm of Shoemake [ACM SIGGRAPH Comp. Graph., Vol. 19,
    No. 3, p. 245 (1985), <http://dx.doi.org/10.1145/325165.325242>].

    Parameters
    ----------
    rot: (Nx3x3) float array
        Each 3x3 matrix represents a rotation by multiplying (from the left)
        a column vector to produce a rotated column vector.  Note that this
        input may actually have ndims>3; it is just assumed that the last
        two dimensions have size 3, representing the matrix.
    accurate: bool, optional
        If scipy.linalg is available, use the more accurate algorithm of
        Bar-Itzhack.  Default value is True.

    Returns
    -------
    q: array of quaternions
        Unit quaternions resulting in rotations corresponding to input
        rotations.  Output shape is rot.shape[:-2].

    Raises
    ------
    LinAlgError
        If any of the eigenvalue solutions does not converge

    """
    try:
        from scipy import linalg
    except ImportError:
        linalg = False

    rot = np.array(rot, copy=False)
    shape = rot.shape[:-2]

    if linalg and accurate:
        from operator import mul
        from functools import reduce

        K3 = np.empty(shape+(4, 4))
        K3[..., 0, 0] = (rot[..., 0, 0] - rot[..., 1, 1] - rot[..., 2, 2])/3.0
        K3[..., 0, 1] = (rot[..., 1, 0] + rot[..., 0, 1])/3.0
        K3[..., 0, 2] = (rot[..., 2, 0] + rot[..., 0, 2])/3.0
        K3[..., 0, 3] = (rot[..., 1, 2] - rot[..., 2, 1])/3.0
        K3[..., 1, 0] = K3[..., 0, 1]
        K3[..., 1, 1] = (rot[..., 1, 1] - rot[..., 0, 0] - rot[..., 2, 2])/3.0
        K3[..., 1, 2] = (rot[..., 2, 1] + rot[..., 1, 2])/3.0
        K3[..., 1, 3] = (rot[..., 2, 0] - rot[..., 0, 2])/3.0
        K3[..., 2, 0] = K3[..., 0, 2]
        K3[..., 2, 1] = K3[..., 1, 2]
        K3[..., 2, 2] = (rot[..., 2, 2] - rot[..., 0, 0] - rot[..., 1, 1])/3.0
        K3[..., 2, 3] = (rot[..., 0, 1] - rot[..., 1, 0])/3.0
        K3[..., 3, 0] = K3[..., 0, 3]
        K3[..., 3, 1] = K3[..., 1, 3]
        K3[..., 3, 2] = K3[..., 2, 3]
        K3[..., 3, 3] = (rot[..., 0, 0] + rot[..., 1, 1] + rot[..., 2, 2])/3.0

        if not shape:
            q = zero.copy()
            eigvals, eigvecs = linalg.eigh(K3.T, eigvals=(3, 3))
            q.components[0] = eigvecs[-1]
            q.components[1:] = -eigvecs[:-1].flatten()
            return q
        else:
            q = np.empty(shape+(4,), dtype=np.float)
            for flat_index in range(reduce(mul, shape)):
                multi_index = np.unravel_index(flat_index, shape)
                eigvals, eigvecs = linalg.eigh(K3[multi_index], eigvals=(3, 3))
                q[multi_index, 0] = eigvecs[-1]
                q[multi_index, 1:] = -eigvecs[:-1].flatten()
            return as_quat_array(q)

    else:  # No scipy.linalg or not `accurate`
        if not shape:
            import math
            q = np.empty(shape+(4,), dtype=np.float)
            q[0] = (1 + rot[0, 0] + rot[1, 1] + rot[2, 2]) / 4
            if q[0] > _eps:
                q[0] = math.sqrt(q[0])
                q[1] = (rot[1, 2] - rot[2, 1]) / (-4*q[0])
                q[2] = (rot[2, 0] - rot[0, 2]) / (-4*q[0])
                q[3] = (rot[0, 1] - rot[1, 0]) / (-4*q[0])
            else:
                q[0] = 0.0
                q[1] = (rot[1, 1] + rot[2, 2]) / -2.0
                if q[1] > _eps:
                    q[1] = math.sqrt(q[1])
                    q[2] = rot[0, 1] / (2*q[1])
                    q[3] = rot[0, 2] / (2*q[1])
                else:
                    q[1] = 0.0
                    q[2] = (1.0 - rot[2, 2]) / 2.0
                    if q[2] > _eps:
                        q[2] = math.sqrt(q[2])
                        q[3] = rot[1, 2] / (2*q[2])
                    else:
                        q[2] = 0.0
                        q[3] = 1.0
        else:
            q = np.empty(shape+(4,), dtype=np.float)
            q[..., 0] = (1 + rot[..., 0, 0] + rot[..., 1, 1] + rot[..., 2, 2]) / 4
            w2_gtr_eps = (q[..., 0] > _eps)
            # w**2 > eps
            q[w2_gtr_eps, 0] = np.sqrt(q[w2_gtr_eps, 0])
            q[w2_gtr_eps, 1] = (rot[w2_gtr_eps, 1, 2] - rot[w2_gtr_eps, 2, 1]) / (-4*q[w2_gtr_eps, 0])
            q[w2_gtr_eps, 2] = (rot[w2_gtr_eps, 2, 0] - rot[w2_gtr_eps, 0, 2]) / (-4*q[w2_gtr_eps, 0])
            q[w2_gtr_eps, 3] = (rot[w2_gtr_eps, 0, 1] - rot[w2_gtr_eps, 1, 0]) / (-4*q[w2_gtr_eps, 0])
            # w**2 <= eps
            q[~w2_gtr_eps, 0] = 0.0
            q[~w2_gtr_eps, 1] = (rot[~w2_gtr_eps, 1, 1] + rot[~w2_gtr_eps, 2, 2]) / -2.0
            x2_gtr_eps = np.logical_and(~w2_gtr_eps, q[..., 1] > _eps)
            x2_leq_eps = np.logical_and(~w2_gtr_eps, q[..., 1] <= _eps)
            # w**2 <= eps and x**2 > eps
            q[x2_gtr_eps, 1] = np.sqrt(q[x2_gtr_eps, 1])
            q[x2_gtr_eps, 2] = rot[x2_gtr_eps, 0, 1] / (2*q[x2_gtr_eps, 1])
            q[x2_gtr_eps, 3] = rot[x2_gtr_eps, 0, 2] / (2*q[x2_gtr_eps, 1])
            # w**2 <= eps and x**2 <= eps
            q[x2_leq_eps, 1] = 0.0
            q[x2_leq_eps, 2] = (1.0 - rot[x2_leq_eps, 2, 2]) / 2.0
            y2_gtr_eps = np.logical_and(x2_leq_eps, q[..., 2] > _eps)
            y2_leq_eps = np.logical_and(x2_leq_eps, q[..., 2] <= _eps)
            # w**2 <= eps and x**2 <= eps and y**2 > eps
            q[y2_gtr_eps, 2] = np.sqrt(q[y2_gtr_eps, 2])
            q[y2_gtr_eps, 3] = rot[y2_gtr_eps, 1, 2] / (2*q[y2_gtr_eps, 2])
            # w**2 <= eps and x**2 <= eps and y**2 <= eps
            q[y2_leq_eps, 2] = 0.0
            q[y2_leq_eps, 3] = 1.0
        return as_quat_array(q)



def as_rotation_vector(q):
    """Convert input quaternion to the axis-angle representation

    Note that if any of the input quaternions has norm zero, no error is
    raised, but NaNs will appear in the output.

    Parameters
    ----------
    q: quaternion or array of quaternions
        The quaternion(s) need not be normalized, but must all be nonzero

    Returns
    -------
    rot: float array
        Output shape is q.shape+(3,).  Each vector represents the axis of
        the rotation, with norm proportional to the angle of the rotation.

    """
    return as_float_array(2*np.log(np.normalized(q)))[..., 1:]


def from_rotation_vector(rot):
    """Convert input 3-vector in axis-angle representation to unit quaternion

    Parameters
    ----------
    rot: (Nx3) float array
        Each vector represents the axis of the rotation, with norm
        proportional to the angle of the rotation.

    Returns
    -------
    q: array of quaternions
        Unit quaternions resulting in rotations corresponding to input
        rotations.  Output shape is rot.shape[:-1].

    """
    rot = np.array(rot, copy=False)
    quats = np.zeros(rot.shape[:-1]+(4,))
    quats[..., 1:] = rot[...]/2
    quats = as_quat_array(quats)
    return np.exp(quats)


def as_euler_angles(q):
    """Open Pandora's Box

    If somebody is trying to make you use Euler angles, tell them no,
    and walk away, and go and tell your mum.

    You don't want to use Euler angles.  They are awful.  Stay away.
    It's one thing to convert from Euler angles to quaternions; at least
    you're moving in the right direction.  But to go the other way?!  It's
    just not right.

    Parameters
    ----------
    q: quaternion or array of quaternions
        The quaternion(s) need not be normalized, but must all be nonzero

    Returns
    -------
    alpha_beta_gamma: float array
        Output shape is q.shape+(3,).  These represent the angles
        (alpha, beta, gamma), where the normalized input quaternion
        represents `exp(alpha*z/2) * exp(beta*y/2) * exp(gamma*z/2)`.

    Raises
    ------
    AllHell
        If you try to actually use Euler angles, when you could have been
        using quaternions like a sensible person.

    """
    alpha_beta_gamma = np.empty(q.shape + (3,), dtype=np.float)
    n = np.norm(q)
    q = as_float_array(q)
    alpha_beta_gamma[..., 0] = np.arctan2(q[..., 3], q[..., 0]) + np.arctan2(-q[..., 1], q[..., 2])
    alpha_beta_gamma[..., 1] = 2*np.arccos(np.sqrt((q[..., 0]**2 + q[..., 3]**2)/n))
    alpha_beta_gamma[..., 2] = np.arctan2(q[..., 3], q[..., 0]) - np.arctan2(-q[..., 1], q[..., 2])
    return alpha_beta_gamma


def as_spherical_coords(q):
    """Return the spherical coordinates corresponding to this quaternion

    Obviously, spherical coordinates do not contain as much information as a quaternion, so this function does lose
    some information.  However, the returned spherical coordinates will represent the point(s) on the sphere to which
    the input quaternion(s) rotate the z axis.

    Parameters
    ----------
    q: quaternion or array of quaternions
        The quaternion(s) need not be normalized, but must be nonzero

    Returns
    -------
    vartheta_varphi: float array
        Output shape is q.shape+(2,).  These represent the angles
        (vartheta, varphi), where the normalized input quaternion
        represents `exp(varphi*z/2) * exp(vartheta*y/2)`, up to an
        arbitrary inital rotation about `z`.

    """
    return as_euler_angles(q)[..., 1::-1]


def allclose(a, b, rtol=4*np.finfo(float).eps, atol=0.0, verbose=False):
    """
    Returns True if two arrays are element-wise equal within a tolerance.

    This function is essentially a copy of the `numpy.allclose` function,
    with different default tolerances, minor changes necessary to deal
    correctly with quaternions, and the verbose option.

    The tolerance values are positive, typically very small numbers.  The
    relative difference (`rtol` * abs(`b`)) and the absolute difference
    `atol` are added together to compare against the absolute difference
    between `a` and `b`.

    If either array contains one or more NaNs, False is returned.
    Infs are treated as equal if they are in the same place and of the same
    sign in both arrays.

    Parameters
    ----------
    a, b : array_like
        Input arrays to compare.
    rtol : float
        The relative tolerance parameter (see Notes).  Default 4*eps.
    atol : float
        The absolute tolerance parameter (see Notes).  Default 0.0.

    Returns
    -------
    allclose : bool
        Returns True if the two arrays are equal within the given
        tolerance; False otherwise.

    See Also
    --------
    numpy.allclose

    Notes
    -----
    If the following equation is element-wise True, then allclose returns
    True.
     absolute(`a` - `b`) <= (`atol` + `rtol` * absolute(`b`))
    The above equation is not symmetric in `a` and `b`, so that
    `allclose(a, b)` might be different from `allclose(b, a)` in
    some rare cases.

    Examples
    --------
    >>> import numpy as np
    >>> import quaternion
    >>> q1 = quaternion.quaternion(1e10, 0, 0, 0)
    >>> q2 = quaternion.quaternion(1.00001e10, 0, 0, 0)
    >>> q3 = quaternion.quaternion(1.0001e10, 0, 0, 0)
    >>> q4 = quaternion.quaternion(1e-7, 0, 0, 0)
    >>> q5 = quaternion.quaternion(1e-8, 0, 0, 0)
    >>> q6 = quaternion.quaternion(1e-9, 0, 0, 0)
    >>> q7 = quaternion.quaternion(np.nan, 0, 0, 0)
    >>> quaternion.allclose([q1, q4], [q2, q5], rtol=1.e-5, atol=1.e-8)
    False
    >>> quaternion.allclose([q1, q5], [q2, q6], rtol=1.e-5, atol=1.e-8)
    True
    >>> quaternion.allclose([q1, q5], [q3, q6], rtol=1.e-5, atol=1.e-8)
    False
    >>> quaternion.allclose([quaternion.one, q7], [quaternion.one, q7], rtol=1.e-5, atol=1.e-8)
    False
    """
    x = np.array(a, copy=False, ndmin=1)
    y = np.array(b, copy=False, ndmin=1)

    xinf = np.isinf(x)
    yinf = np.isinf(y)
    if np.any(xinf) or np.any(yinf):
        # Check that x and y have inf's only in the same positions
        if not np.all(xinf == yinf):
            if verbose:
                print('not all(xinf == yinf)')
                equal = (xinf == yinf)
                for i, val in enumerate(equal.flatten()):
                    if not val:
                        print('\nx[{0}]={1}\ny[{0}]={2}'.format(i, x.flatten()[i], y.flatten()[i]))
            return False
        # Check that sign of inf's in x and y is the same
        if not np.all(x[xinf] == y[xinf]):
            if verbose:
                print('not all(x[xinf] == y[xinf])')
                equal = (x[xinf] == y[xinf])
                for i, val in enumerate(equal.flatten()):
                    if not val:
                        print('\nx[{0}]={1}\ny[{0}]={2}'.format(i, x[xinf].flatten()[i], y[xinf].flatten()[i]))
            return False

        x = x[~xinf]
        y = y[~xinf]

    # ignore invalid fpe's
    with np.errstate(invalid='ignore'):
        r = np.all(np.less_equal(abs(x - y), atol + rtol * abs(y)))
        if verbose and not r:
            lessequal = np.less_equal(abs(x - y), atol + rtol * abs(y))
            for i, val in enumerate(lessequal.flatten()):
                if not val:
                    print('\nx[{0}]={1}\ny[{0}]={2}'.format(i, x.flatten()[i], y.flatten()[i])
                          + '\n{0} > {1} + {2} * {3} = {4}'.format(abs(x.flatten()[i] - y.flatten()[i]),
                                                                   atol, rtol, abs(y.flatten()[i]),
                                                                   atol + rtol * abs(y.flatten()[i])))

    return r


==> anc/quaternion/_version.py <==
__version__ = "uninstalled"


==> anc/quaternion/appveyor.yml <==
environment:
  ANACONDA_TOKEN:
    secure: aXf7QcgcvgracENCmAHEC2Hxk2oBDp+dMsRi79RTLBHJGe5ht0PGFnuwbbjk82n6

  global:
    CMD_IN_ENV: "cmd /E:ON /V:ON /C .\\.appveyor\\run_with_env.cmd"

  matrix:
    - MINICONDA: "C:\\Miniconda"
      PYTHON_VERSION: "2.7"

    - MINICONDA: "C:\\Miniconda35"
      PYTHON_VERSION: "3.5"
      
    - MINICONDA: "C:\\Miniconda-x64"
      PYTHON_VERSION: "2.7"

    - MINICONDA: "C:\\Miniconda35-x64"
      PYTHON_VERSION: "3.5"

install:
  - set PATH=%MINICONDA%;%MINICONDA%\Scripts;%PATH%
  - cmd: "conda info -a"
  - cmd: "conda config --set always_yes yes --set changeps1 no"
  - cmd: "conda update -q conda"
  - cmd: "conda update -q --all"
  - cmd: "conda install -q -y numpy scipy numba pip pytest conda-build anaconda-client"
  - python .meta_yaml_replacer.py
  - cmd: "conda build ."
  - python .appveyor\move-conda-package.py .
  - python setup.py install

build: false

test_script:
  - py.test

artifacts:
  - path: '*.tar.bz2'

on_success:
  - python .appveyor\anaconda-push.py


==> anc/quaternion/auto_version/LICENSE <==
The MIT License (MIT)

Copyright (c) 2016 Mike Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.



==> anc/quaternion/auto_version/README.md <==
# auto_version

Automatically create python package version info based on git commit date and
hash.  This simple little module is intended to be included as a git submodule
by other python packages, and used by `setup.py` on installation.

# Goals

The `calculate_version` function constructs a version number from the date and git status, resulting in a version
identifier that is compatible with [PEP 440](https://www.python.org/dev/peps/pep-0440/), containing enough
information to make sense and uniquely identify this version in a useful way, but also be automatic.  The result
will be of the form

    2015.02.15.dev137249574

where `2015.02.15` represents the date of the commit, and `137249574` is the shortened hash of the commit in integer
form.  To get the actual (shortened) hash out of this, convert back to hex using `hex('137249574')[2:]` — which is
`82e4326` in this case.  Additionally, if the code is not in a clean state (changes have been made since the last
commit), then `+dirty` will be appended to the version.  This form requires the ability to run a few simple `git`
commands from `python`.  If that is not possible, the system will fall back to using the current date (at the time of
installation), preceded by `0.0.0.dev`, so that version ordering will work conservatively.  In particular, note that the
calling of shell functions from python is a little delicate in python 2.6 and lower.

The `build_py_copy_version` class wraps the basic `build_py` class used in
the standard setup function, but adds a step at the end to create a file named
`_version.py` that gets copied into the installed module.

# Usage for finding version in code

To use both of these in the enclosing package, the enclosing `setup.py` file
could contain something like this:

```python
import distutils.core
from auto_version import calculate_version, build_py_copy_version

distutils.core.setup(...,
                     version=calculate_version(),
                     cmdclass={'build_py': build_py_copy_version},
                     ...,)
```

And in the package's `__init__.py` file, you could have something like this:

```python
from ._version import __version__
```

Then, in other code you would see the version normally:

```python
import enclosing_package_name
print(enclosing_package_name.__version__)
```

# Usage for updating anaconda

A script `update_anaconda_org.sh` also accompanies this repo that allows for easy updating of the package distributed on
anaconda.org (and even pypi, if you use it).  The script has three optional arguments, though preceding arguments
must be given if you wish to give only the third, for example.  For more details, run

    update_anaconda_org.sh --help


# Git subtrees

To add this repo as a subtree to another repo, make sure everything has been
committed in the super-repo, then do this:

```sh
git remote add -f auto_version https://github.com/moble/auto_version.git
git subtree add --prefix=auto_version auto_version --squash master
```

Now, any time the super-repo is checked out, the subtree will be there
automatically.

If you want to merge new changes that have been made in this subtree into the
super-repo, run something like this:

```sh
git fetch auto_version
git subtree pull --prefix=auto_version auto_version master --squash
```

This will be a new commit in your super-repo.

## Pushing the subtree

This probably won't be as common, but if you make changes within the
`auto_version` directory in the super-repo, and you want to commit them back to
the original `auto_version` repo, you need to do something special; something
like this (though you may want to verify the details):

```sh
git subtree push --prefix=auto_version https://github.com/moble/auto_version.git master
```


==> anc/quaternion/auto_version/__init__.py <==
"""Automatically create python package version info based on git date and hash

This simple little module is intended to be included as a git submodule by
other python packages, and used by setup.py on installation.  See the README at
<https://github.com/moble/auto_version> for more details and instructions on
how to use this module.

"""

import subprocess


if "check_output" not in dir(subprocess):
    """Duck punch python <=2.6 as necessary

    The version of subprocess in python 2.6 doesn't have `check_output`, so we
    have to duck-punch it in, as suggested in this stackoverflow answer:
    <http://stackoverflow.com/a/13160748/1194883>.

    This code is taken from the python 2.7 code, except that
    `CalledProcessError` needs to be given the namespace, and doesn't take a
    the output argument.

    """
    def f(*popenargs, **kwargs):
        if 'stdout' in kwargs:
            raise ValueError('stdout argument not allowed, it will be overridden.')
        process = subprocess.Popen(stdout=subprocess.PIPE, *popenargs, **kwargs)
        output, unused_err = process.communicate()
        retcode = process.poll()
        if retcode:
            cmd = kwargs.get("args")
            if cmd is None:
                cmd = popenargs[0]
            raise subprocess.CalledProcessError(retcode, cmd)  # , output=output)
        return output
    subprocess.check_output = f


def calculate_version():
    from sys import platform
    on_windows = ('win' in platform.lower() and not 'darwin' in platform.lower())
    use_shell = not on_windows
    try:
        git_revision = subprocess.check_output("""git show -s --format="%ci %h" HEAD""", shell=use_shell).decode('ascii').rstrip()
        date, time, utc_offset, short_hash = git_revision.split(' ')
        date = date.replace('-', '.').strip()  # make date an acceptable version string
        short_hash = short_hash.strip()  # remove newline and any other whitespace
        short_hash = int(short_hash, 16)  # So that it's a valid PEP 440 version identifier
        dirty = bool(subprocess.call("git diff-files --quiet --", shell=use_shell))
        dirty = dirty or bool(subprocess.call("git diff-index --cached --quiet HEAD --", shell=use_shell))
        version = '{0}.dev{1}'.format(date, short_hash)
        if dirty:
            version += '+dirty'
        exec('putative__version__ = "{0}"'.format(version))  # see if this will raise an error for some reason
    except Exception as e:
        # If any of the above failed for any reason whatsoever, fall back on this dumb version, unless we're on a CI
        from os import getenv
        print('\nThe `calculate_version` function failed to get the git version.')
        print('Maybe your version of python (<2.7?) is too old.  Here\'s the exception:')
        print(e)
        if getenv('CI') is not None:
            if getenv('CI').lower() == 'true':
                print('Raising exception because environment variable `CI` is "{0}"'.format(getenv('CI')))
                raise e
        print('This should not be a problem, unless you need an accurate version number.')
        print('Continuing on, in spite of it all...\n')
        from datetime import datetime
        date = datetime.now().isoformat().split('T')[0]
        date = date.replace('-', '.').strip()
        version = '0.0.0.dev' + date
    return version


from distutils.command.build_py import build_py


class build_py_copy_version(build_py):
    def run(self):
        build_py.run(self)  # distutils uses old-style classes, so no super()
        version = calculate_version()
        print('build_py_copy_version using __version__ = "{0}"'.format(version))
        if not self.dry_run:
            import os.path
            for package in self.packages:
                with open(os.path.join(self.build_lib, os.path.join(*package.split('.')), '_version.py'), 'w') as fobj:
                    fobj.write('__version__ = "{0}"'.format(version))


==> anc/quaternion/auto_version/travis_install_conda.sh <==
#!/bin/bash
set -ev

# Determine which python version we will install
case "${PYTHON_VERSION:-3}" in
    2*)
        Miniconda="Miniconda2"
        ;;
    3*)
        Miniconda="Miniconda3"
        ;;
    *)
        echo "Unrecognized python version: '${PYTHON_VERSION:-3}'"
        exit 1
        ;;
esac

# Determine which OS we should install
case "${CONDA_INSTALLER_OS:-linux}" in
    linux)
        CondaOS='Linux'
        ;;
    osx)
        CondaOS='MacOSX'
        ;;
    windows)
        CondaOS='Windows'
        ;;
    *)
        echo "Unrecognized OS in conda installer: '${CONDA_INSTALLER_OS:-linux}'"
        exit 1
        ;;
esac

# Download the appropriate miniconda installer
wget http://repo.continuum.io/miniconda/${Miniconda}-latest-${CondaOS}-x86_64.sh -O miniconda.sh;

# Run the installer
bash miniconda.sh -b -p $HOME/miniconda

# Update and activate a new conda environment
export PATH="$HOME/miniconda/bin:$PATH"
hash -r
conda info -a
conda config --set always_yes yes --set changeps1 no
conda update -q conda
conda create -q -n test-environment python="${PYTHON_VERSION:-3}" $*
source activate test-environment
pip install --upgrade pip


==> anc/quaternion/auto_version/update_anaconda_org.sh <==
#! /usr/bin/env sh
set -e

# Set up help text and options
function usage {
    echo
    echo "Usage: update_anaconda_org.sh [conda_dir [conda_conversions [update_pypi]]]"
    echo
    echo '    conda_dir: Directory in which .binstar.yml is found, and any conversions are stored.  Defaults to `.`.'
    echo '    conda_conversions: Comma-separated list of platforms to `conda convert` to.  Defaults to empty.'
    echo '        Can take values from {osx-64,linux-32,linux-64,win-32,win-64,all}.'
    echo '    update_pypi: If given as `--pypi`, run `python setup.py register sdist upload`.  Defaults to `--no-pypi`.'
    exit 1
}
if [[ $# == 1 && ( $1 == "-h" || $1 == "--help" ) ]]; then
    usage;
fi

# Parse the input options
CONDA_DIR=${1:-.}
CONVERSION=${2:-}
IFS=',' read -ra CONVERSIONS <<< "$CONVERSION"
PYPI=${3:---no-pypi}

# If we'll be doing any conversions, make a space for them
if [ ${#CONVERSIONS[@]} != 0 ]; then
    /bin/rm -rf ${TMPDIR}/conversions
    mkdir -p ${TMPDIR}/conversions
fi

# Now loop through and do the builds
/bin/rm -rf build
CONDA_PYs=( 27 35 )
for CONDA_PY in "${CONDA_PYs[@]}"
do
    echo CONDA_PY=${CONDA_PY}
    export CONDA_PY
    conda build --no-binstar-upload ${CONDA_DIR}
    conda server upload --force `conda build ${CONDA_DIR} --output`
    for conversion in "${CONVERSIONS[@]}"; do
        conda convert -f -p ${conversion} -o ${TMPDIR}/conversions `conda build ${CONDA_DIR} --output`
    done
done

# If there were any conversions, upload them all
if [ ${#CONVERSIONS[@]} != 0 ]; then
    conda server upload --force ${TMPDIR}/conversions/*/*tar.bz2
fi

# Optionally, also upload to PyPi
if [ "$PYPI" == "--pypi" ]; then
    python setup.py register sdist upload
fi


==> anc/quaternion/bld.bat <==
xcopy /e "%RECIPE_DIR%\.." "%SRC_DIR%"
"%PYTHON%" setup.py install
if errorlevel 1 exit 1


==> anc/quaternion/calculus.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from __future__ import division, print_function, absolute_import
import numpy as np
from quaternion.numba_wrapper import njit, jit, xrange


def derivative(f, t):
    """Fourth-order finite-differencing with non-uniform time steps

    The formula for this finite difference comes from Eq. (A 5b) of "Derivative formulas and errors for non-uniformly
    spaced points" by M. K. Bowen and Ronald Smith.  As explained in their Eqs. (B 9b) and (B 10b), this is a
    fourth-order formula -- though that's a squishy concept with non-uniform time steps.

    TODO: If there are fewer than five points, the function should revert to simpler (lower-order) formulas.

    """
    dfdt = np.empty_like(f)
    if (f.ndim == 1):
        _derivative(f, t, dfdt)
    elif (f.ndim == 2):
        _derivative_2d(f, t, dfdt)
    elif (f.ndim == 3):
        _derivative_3d(f, t, dfdt)
    else:
        raise NotImplementedError("Taking derivatives of {0}-dimensional arrays is not yet implemented".format(f.ndim))
    return dfdt


@njit
def _derivative(f, t, dfdt):
    for i in xrange(2):
        t_i = t[i]
        t1 = t[0]
        t2 = t[1]
        t3 = t[2]
        t4 = t[3]
        t5 = t[4]
        h1 = t1 - t_i
        h2 = t2 - t_i
        h3 = t3 - t_i
        h4 = t4 - t_i
        h5 = t5 - t_i
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        dfdt[i] = (-((h2 * h3 * h4 + h2 * h3 * h5 + h2 * h4 * h5 + h3 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[0]
                   + ((h1 * h3 * h4 + h1 * h3 * h5 + h1 * h4 * h5 + h3 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[1]
                   - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[2]
                   + ((h1 * h2 * h3 + h1 * h2 * h5 + h1 * h3 * h5 + h2 * h3 * h5) / (h14 * h24 * h34 * h45)) * f[3]
                   - ((h1 * h2 * h3 + h1 * h2 * h4 + h1 * h3 * h4 + h2 * h3 * h4) / (h15 * h25 * h35 * h45)) * f[4])

    for i in xrange(2, len(t) - 2):
        t1 = t[i - 2]
        t2 = t[i - 1]
        t3 = t[i]
        t4 = t[i + 1]
        t5 = t[i + 2]
        h1 = t1 - t3
        h2 = t2 - t3
        h4 = t4 - t3
        h5 = t5 - t3
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        dfdt[i] = (-((h2 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[i - 2]
                   + ((h1 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[i - 1]
                   - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[i]
                   + ((h1 * h2 * h5) / (h14 * h24 * h34 * h45)) * f[i + 1]
                   - ((h1 * h2 * h4) / (h15 * h25 * h35 * h45)) * f[i + 2])

    for i in xrange(len(t) - 2, len(t)):
        t_i = t[i]
        t1 = t[-5]
        t2 = t[-4]
        t3 = t[-3]
        t4 = t[-2]
        t5 = t[-1]
        h1 = t1 - t_i
        h2 = t2 - t_i
        h3 = t3 - t_i
        h4 = t4 - t_i
        h5 = t5 - t_i
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        dfdt[i] = (-((h2 * h3 * h4 + h2 * h3 * h5 + h2 * h4 * h5 + h3 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[-5]
                   + ((h1 * h3 * h4 + h1 * h3 * h5 + h1 * h4 * h5 + h3 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[-4]
                   - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[-3]
                   + ((h1 * h2 * h3 + h1 * h2 * h5 + h1 * h3 * h5 + h2 * h3 * h5) / (h14 * h24 * h34 * h45)) * f[-2]
                   - ((h1 * h2 * h3 + h1 * h2 * h4 + h1 * h3 * h4 + h2 * h3 * h4) / (h15 * h25 * h35 * h45)) * f[-1])

    return


@njit
def _derivative_2d(f, t, dfdt):
    for i in xrange(2):
        t_i = t[i]
        t1 = t[0]
        t2 = t[1]
        t3 = t[2]
        t4 = t[3]
        t5 = t[4]
        h1 = t1 - t_i
        h2 = t2 - t_i
        h3 = t3 - t_i
        h4 = t4 - t_i
        h5 = t5 - t_i
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        for k in xrange(f.shape[1]):
            dfdt[i, k] = (
            -((h2 * h3 * h4 + h2 * h3 * h5 + h2 * h4 * h5 + h3 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[0, k]
            + ((h1 * h3 * h4 + h1 * h3 * h5 + h1 * h4 * h5 + h3 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[1, k]
            - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[2, k]
            + ((h1 * h2 * h3 + h1 * h2 * h5 + h1 * h3 * h5 + h2 * h3 * h5) / (h14 * h24 * h34 * h45)) * f[3, k]
            - ((h1 * h2 * h3 + h1 * h2 * h4 + h1 * h3 * h4 + h2 * h3 * h4) / (h15 * h25 * h35 * h45)) * f[4, k])

    for i in xrange(2, len(t) - 2):
        t1 = t[i - 2]
        t2 = t[i - 1]
        t3 = t[i]
        t4 = t[i + 1]
        t5 = t[i + 2]
        h1 = t1 - t3
        h2 = t2 - t3
        h4 = t4 - t3
        h5 = t5 - t3
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        for k in xrange(f.shape[1]):
            dfdt[i, k] = (-((h2 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[i - 2, k]
                          + ((h1 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[i - 1, k]
                          - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35))
                            * f[i, k]
                          + ((h1 * h2 * h5) / (h14 * h24 * h34 * h45)) * f[i + 1, k]
                          - ((h1 * h2 * h4) / (h15 * h25 * h35 * h45)) * f[i + 2, k])

    for i in xrange(len(t) - 2, len(t)):
        t_i = t[i]
        t1 = t[-5]
        t2 = t[-4]
        t3 = t[-3]
        t4 = t[-2]
        t5 = t[-1]
        h1 = t1 - t_i
        h2 = t2 - t_i
        h3 = t3 - t_i
        h4 = t4 - t_i
        h5 = t5 - t_i
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        for k in xrange(f.shape[1]):
            dfdt[i, k] = (
            -((h2 * h3 * h4 + h2 * h3 * h5 + h2 * h4 * h5 + h3 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[-5, k]
            + ((h1 * h3 * h4 + h1 * h3 * h5 + h1 * h4 * h5 + h3 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[-4, k]
            - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[-3, k]
            + ((h1 * h2 * h3 + h1 * h2 * h5 + h1 * h3 * h5 + h2 * h3 * h5) / (h14 * h24 * h34 * h45)) * f[-2, k]
            - ((h1 * h2 * h3 + h1 * h2 * h4 + h1 * h3 * h4 + h2 * h3 * h4) / (h15 * h25 * h35 * h45)) * f[-1, k])

    return


@njit
def _derivative_3d(f, t, dfdt):
    for i in xrange(2):
        t_i = t[i]
        t1 = t[0]
        t2 = t[1]
        t3 = t[2]
        t4 = t[3]
        t5 = t[4]
        h1 = t1 - t_i
        h2 = t2 - t_i
        h3 = t3 - t_i
        h4 = t4 - t_i
        h5 = t5 - t_i
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        for k in xrange(f.shape[1]):
            for m in xrange(f.shape[1]):
                dfdt[i, k, m] = (
                -((h2 * h3 * h4 + h2 * h3 * h5 + h2 * h4 * h5 + h3 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[0, k, m]
                + ((h1 * h3 * h4 + h1 * h3 * h5 + h1 * h4 * h5 + h3 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[1, k, m]
                - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[2, k, m]
                + ((h1 * h2 * h3 + h1 * h2 * h5 + h1 * h3 * h5 + h2 * h3 * h5) / (h14 * h24 * h34 * h45)) * f[3, k, m]
                - ((h1 * h2 * h3 + h1 * h2 * h4 + h1 * h3 * h4 + h2 * h3 * h4) / (h15 * h25 * h35 * h45)) * f[4, k, m])

    for i in xrange(2, len(t) - 2):
        t1 = t[i - 2]
        t2 = t[i - 1]
        t3 = t[i]
        t4 = t[i + 1]
        t5 = t[i + 2]
        h1 = t1 - t3
        h2 = t2 - t3
        h4 = t4 - t3
        h5 = t5 - t3
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        for k in xrange(f.shape[1]):
            for m in xrange(f.shape[1]):
                dfdt[i, k, m] = (-((h2 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[i - 2, k, m]
                              + ((h1 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[i - 1, k, m]
                              - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35))
                                 * f[i, k, m]
                              + ((h1 * h2 * h5) / (h14 * h24 * h34 * h45)) * f[i + 1, k, m]
                              - ((h1 * h2 * h4) / (h15 * h25 * h35 * h45)) * f[i + 2, k, m])

    for i in xrange(len(t) - 2, len(t)):
        t_i = t[i]
        t1 = t[-5]
        t2 = t[-4]
        t3 = t[-3]
        t4 = t[-2]
        t5 = t[-1]
        h1 = t1 - t_i
        h2 = t2 - t_i
        h3 = t3 - t_i
        h4 = t4 - t_i
        h5 = t5 - t_i
        h12 = t1 - t2
        h13 = t1 - t3
        h14 = t1 - t4
        h15 = t1 - t5
        h23 = t2 - t3
        h24 = t2 - t4
        h25 = t2 - t5
        h34 = t3 - t4
        h35 = t3 - t5
        h45 = t4 - t5
        for k in xrange(f.shape[1]):
            for m in xrange(f.shape[1]):
                dfdt[i, k, m] = (
                -((h2 * h3 * h4 + h2 * h3 * h5 + h2 * h4 * h5 + h3 * h4 * h5) / (h12 * h13 * h14 * h15)) * f[-5, k, m]
                + ((h1 * h3 * h4 + h1 * h3 * h5 + h1 * h4 * h5 + h3 * h4 * h5) / (h12 * h23 * h24 * h25)) * f[-4, k, m]
                - ((h1 * h2 * h4 + h1 * h2 * h5 + h1 * h4 * h5 + h2 * h4 * h5) / (h13 * h23 * h34 * h35)) * f[-3, k, m]
                + ((h1 * h2 * h3 + h1 * h2 * h5 + h1 * h3 * h5 + h2 * h3 * h5) / (h14 * h24 * h34 * h45)) * f[-2, k, m]
                - ((h1 * h2 * h3 + h1 * h2 * h4 + h1 * h3 * h4 + h2 * h3 * h4) / (h15 * h25 * h35 * h45)) * f[-1, k, m])

    return


# @njit('void(f8[:,:], f8[:], f8[:,:])')
@jit
def indefinite_integral(f, t):
    Sfdt = np.empty_like(f)
    Sfdt[0] = 0.0
    for i in xrange(1, len(t)):
        for j in xrange(f.shape[1]):
            Sfdt[i, j] = Sfdt[i - 1, j] + (f[i, j] + f[i - 1, j]) * ((t[i] - t[i - 1]) / 2.0)
    return Sfdt


#@njit('void(f8[:,:], f8[:], f8[:])')
@jit
def definite_integral(f, t):
    Sfdt = np.empty_like(f)
    for i in xrange(len(Sfdt)):
        Sfdt[i] = 0.0
    for i in xrange(1, f.shape[0]):
        for j in xrange(f.shape[1]):
            Sfdt[j] += (f[i, j] + f[i - 1, j]) * ((t[i] - t[i - 1]) / 2.0)
    return Sfdt


==> anc/quaternion/math_msvc_compatibility.h <==
// Copyright (c) 2016, Michael Boyle
// See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

#ifndef __MATH_MSVC_COMPATIBILITY_H__
#define __MATH_MSVC_COMPATIBILITY_H__

#ifdef __cplusplus
extern "C" {
#endif

#define _USE_MATH_DEFINES
#include <float.h>
#include <math.h>

#ifdef isnan
#undef isnan
#endif

#ifdef isinf
#undef isinf
#endif

#ifdef isfinite
#undef isfinite
#endif

#ifdef copysign
#undef copysign
#endif

static __inline int isnan(double x) {
  return _isnan(x);
}

static __inline int isinf(double x) {
  return !_finite(x);
}

static __inline int isfinite(double x) {
  return _finite(x);
}

static __inline double copysign(double x, double y) {
  return _copysign(x, y);
}

#ifdef __cplusplus
}
#endif

#endif // __MATH_MSVC_COMPATIBILITY_H__


==> anc/quaternion/means.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from __future__ import division, print_function, absolute_import

import numpy as np

from .calculus import definite_integral


def mean_rotor_in_chordal_metric(R, t=None):
    """Return rotor that is closest to all R in the least-squares sense

    This can be done (quasi-)analytically because of the simplicity of
    the chordal metric function.  The only approximation is the simple
    2nd-order discrete formula for the definite integral of the input
    rotor function.

    Note that the `t` argument is optional.  If it is present, the
    times are used to weight the corresponding integral.  If it is not
    present, a simple sum is used instead (which may be slightly
    faster).

    """
    if not t:
        return np.quaternion(*(np.sum(as_float_array(R)))).normalized()
    mean = np.empty((4,), dtype=float)
    definite_integral(as_float_array(R), t, mean)
    return np.quaternion(*mean).normalized()


def optimal_alignment_in_chordal_metric(Ra, Rb, t=None):
    """Return Rd such that Rd*Rb is as close to Ra as possible

    This function simply encapsulates the mean rotor of Ra/Rb.

    As in the `mean_rotor_in_chordal_metric` function, the `t`
    argument is optional.  If it is present, the times are used to
    weight the corresponding integral.  If it is not present, a simple
    sum is used instead (which may be slightly faster).

    """
    return mean_rotor_in_chordal_metric(Ra / Rb, t)


def mean_rotor_in_intrinsic_metric(R, t=None):
    pass


==> anc/quaternion/meta.yaml <==
package:
  name: quaternion
  version: '1.0'

source:
  git_url: https://github.com/moble/quaternion.git

build:
  detect_binary_files_with_prefix: true
  script: python setup.py install

requirements:
  build:
    - python
    - numpy >=1.7

  run:
    - python
    - numpy >=1.7

about:
  home: 'https://github.com/moble/quaternion'
  license: MIT
  summary: 'Add built-in support for quaternions to numpy'


==> anc/quaternion/numba_quaternion.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

import numpy

from numba import utils, float32, float64
from numba.types import Type, number_domain


@utils.total_ordering
class Quaternion(Type):
    def __init__(self, name, underlying_float, **kwargs):
        super(Quaternion, self).__init__(name, **kwargs)
        self.underlying_float = underlying_float
        # Determine bitwidth
        assert self.name.startswith('quaternion')
        bitwidth = int(self.name[10:])
        self.bitwidth = bitwidth

    def cast_python_value(self, value):
        return getattr(numpy, self.name)(value)

    def __lt__(self, other):
        if self.__class__ is not other.__class__:
            return NotImplemented
        return self.bitwidth < other.bitwidth


quaternion128 = Quaternion('quaternion128', float32)
quaternion256 = Quaternion('quaternion256', float64)
quaternion_domain = frozenset([quaternion128, quaternion256])
number_domain = number_domain | quaternion_domain

q16 = quaternion128
q32 = quaternion256


==> anc/quaternion/numba_wrapper.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from __future__ import division, print_function, absolute_import

## Allow the code to function without numba, but discourage it
## strongly.
try:
    from numbapro import njit, jit, int64, complex128
    from numba.utils import IS_PY3

    GOT_NUMBA = True
except ImportError:
    try:
        from numba import njit, jit, int64, complex128
        from numba.utils import IS_PY3

        GOT_NUMBA = True
    except ImportError:
        import warnings
        import sys

        warning_text = \
            "\n\n" + "!" * 53 + "\n" + \
            "Could not import from either numbapro or numba.\n" + \
            "This means that the code will run MUCH more slowly.\n" + \
            "You probably REALLY want to install numba / numbapro." + \
            "\n" + "!" * 53 + "\n"
        warnings.warn(warning_text)

        def _identity_decorator_outer(*args, **kwargs):
            def _identity_decorator_inner(fn):
                return fn

            return _identity_decorator_inner

        njit = _identity_decorator_outer
        jit = _identity_decorator_outer
        int64 = int
        complex128 = complex
        IS_PY3 = (sys.version_info[:2] >= (3, 0))
        GOT_NUMBA = False

if IS_PY3:
    xrange = range
else:
    xrange = xrange


==> anc/quaternion/numpy_quaternion.c <==
// Copyright (c) 2016, Michael Boyle
// See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

#define NPY_NO_DEPRECATED_API NPY_API_VERSION

#include <Python.h>
#include <numpy/arrayobject.h>
#include <numpy/npy_math.h>
#include <numpy/ufuncobject.h>
#include "structmember.h"

#include "quaternion.h"


// The following definitions, along with `#define NPY_PY3K 1`, can
// also be found in the header <numpy/npy_3kcompat.h>.
#if PY_MAJOR_VERSION >= 3
#define PyUString_FromString PyUnicode_FromString
static NPY_INLINE int PyInt_Check(PyObject *op) {
    int overflow = 0;
    if (!PyLong_Check(op)) {
        return 0;
    }
    PyLong_AsLongAndOverflow(op, &overflow);
    return (overflow == 0);
}
#define PyInt_AsLong PyLong_AsLong
#else
#define PyUString_FromString PyString_FromString
#endif


// The basic python object holding a quaternion
typedef struct {
  PyObject_HEAD
  quaternion obval;
} PyQuaternion;

static PyTypeObject PyQuaternion_Type;

// This is the crucial feature that will make a quaternion into a
// built-in numpy data type.  We will describe its features below.
PyArray_Descr* quaternion_descr;


static NPY_INLINE int
PyQuaternion_Check(PyObject* object) {
  return PyObject_IsInstance(object,(PyObject*)&PyQuaternion_Type);
}

static PyObject*
PyQuaternion_FromQuaternion(quaternion q) {
  PyQuaternion* p = (PyQuaternion*)PyQuaternion_Type.tp_alloc(&PyQuaternion_Type,0);
  if (p) { p->obval = q; }
  return (PyObject*)p;
}

// TODO: Add list/tuple conversions
#define PyQuaternion_AsQuaternion(q, o)                                 \
  /* fprintf (stderr, "file %s, line %d., PyQuaternion_AsQuaternion\n", __FILE__, __LINE__); */ \
  if(PyQuaternion_Check(o)) {                                           \
    q = ((PyQuaternion*)o)->obval;                                      \
  } else {                                                              \
    PyErr_SetString(PyExc_TypeError,                                    \
                    "Input object is not a quaternion.");               \
    return NULL;                                                        \
  }

#define PyQuaternion_AsQuaternionPointer(q, o)                          \
  /* fprintf (stderr, "file %s, line %d, PyQuaternion_AsQuaternionPointer.\n", __FILE__, __LINE__); */ \
  if(PyQuaternion_Check(o)) {                                           \
    q = &((PyQuaternion*)o)->obval;                                     \
  } else {                                                              \
    PyErr_SetString(PyExc_TypeError,                                    \
                    "Input object is not a quaternion.");               \
    return NULL;                                                        \
  }

static PyObject *
pyquaternion_new(PyTypeObject *type, PyObject *args, PyObject *kwds)
{
  PyQuaternion* self;
  self = (PyQuaternion *)type->tp_alloc(type, 0);
  return (PyObject *)self;
}

static int
pyquaternion_init(PyObject *self, PyObject *args, PyObject *kwds)
{
  // "A good rule of thumb is that for immutable types, all
  // initialization should take place in `tp_new`, while for mutable
  // types, most initialization should be deferred to `tp_init`."
  // ---Python 2.7.8 docs
  quaternion* q;
  q = &(((PyQuaternion*)self)->obval);
  if (kwds && PyDict_Size(kwds)) {
    PyErr_SetString(PyExc_TypeError,
                    "quaternion constructor takes no keyword arguments");
    return -1;
  }

  if (!PyArg_ParseTuple(args, "dddd", &q->w, &q->x, &q->y, &q->z)) {
    PyErr_SetString(PyExc_TypeError,
                    "quaternion constructor takes four double (float) arguments");
    return -1;
  }

  return 0;
}

#define UNARY_BOOL_RETURNER(name)                                       \
  static PyObject*                                                      \
  pyquaternion_##name(PyObject* a, PyObject* b) {                       \
    quaternion q = {0};                                                 \
    PyQuaternion_AsQuaternion(q, a);                                    \
    return PyBool_FromLong(quaternion_##name(q));                       \
  }
UNARY_BOOL_RETURNER(nonzero)
UNARY_BOOL_RETURNER(isnan)
UNARY_BOOL_RETURNER(isinf)
UNARY_BOOL_RETURNER(isfinite)

#define BINARY_BOOL_RETURNER(name)                                      \
  static PyObject*                                                      \
  pyquaternion_##name(PyObject* a, PyObject* b) {                       \
    quaternion p = {0};                                                 \
    quaternion q = {0};                                                 \
    PyQuaternion_AsQuaternion(p, a);                                    \
    PyQuaternion_AsQuaternion(q, b);                                    \
    return PyBool_FromLong(quaternion_##name(p,q));                     \
  }
BINARY_BOOL_RETURNER(equal)
BINARY_BOOL_RETURNER(not_equal)
BINARY_BOOL_RETURNER(less)
BINARY_BOOL_RETURNER(greater)
BINARY_BOOL_RETURNER(less_equal)
BINARY_BOOL_RETURNER(greater_equal)

#define UNARY_FLOAT_RETURNER(name)                                      \
  static PyObject*                                                      \
  pyquaternion_##name(PyObject* a, PyObject* b) {                       \
    quaternion q = {0};                                                 \
    PyQuaternion_AsQuaternion(q, a);                                    \
    return PyFloat_FromDouble(quaternion_##name(q));                    \
  }
UNARY_FLOAT_RETURNER(absolute)
UNARY_FLOAT_RETURNER(norm)
UNARY_FLOAT_RETURNER(angle)

#define UNARY_QUATERNION_RETURNER(name)                                 \
  static PyObject*                                                      \
  pyquaternion_##name(PyObject* a, PyObject* b) {                       \
    quaternion q = {0};                                                 \
    PyQuaternion_AsQuaternion(q, a);                                    \
    return PyQuaternion_FromQuaternion(quaternion_##name(q));           \
  }
UNARY_QUATERNION_RETURNER(negative)
UNARY_QUATERNION_RETURNER(conjugate)
UNARY_QUATERNION_RETURNER(inverse)
UNARY_QUATERNION_RETURNER(sqrt)
UNARY_QUATERNION_RETURNER(log)
UNARY_QUATERNION_RETURNER(exp)
UNARY_QUATERNION_RETURNER(normalized)
UNARY_QUATERNION_RETURNER(x_parity_conjugate)
UNARY_QUATERNION_RETURNER(x_parity_symmetric_part)
UNARY_QUATERNION_RETURNER(x_parity_antisymmetric_part)
UNARY_QUATERNION_RETURNER(y_parity_conjugate)
UNARY_QUATERNION_RETURNER(y_parity_symmetric_part)
UNARY_QUATERNION_RETURNER(y_parity_antisymmetric_part)
UNARY_QUATERNION_RETURNER(z_parity_conjugate)
UNARY_QUATERNION_RETURNER(z_parity_symmetric_part)
UNARY_QUATERNION_RETURNER(z_parity_antisymmetric_part)
UNARY_QUATERNION_RETURNER(parity_conjugate)
UNARY_QUATERNION_RETURNER(parity_symmetric_part)
UNARY_QUATERNION_RETURNER(parity_antisymmetric_part)
static PyObject*
pyquaternion_positive(PyObject* self, PyObject* b) {
    Py_INCREF(self);
    return self;
}

#define QQ_BINARY_QUATERNION_RETURNER(name)                             \
  static PyObject*                                                      \
  pyquaternion_##name(PyObject* a, PyObject* b) {                       \
    quaternion p = {0};                                                 \
    quaternion q = {0};                                                 \
    if(PyArray_Check(b)) { fprintf (stderr, "\nfile %s, line %d, pyquaternion_%s(PyObject* a, PyObject* b).\n", __FILE__, __LINE__, #name); } /*return pyquaternion_##name##_array_operator(a, b); }*/ \
    PyQuaternion_AsQuaternion(p, a);                                    \
    PyQuaternion_AsQuaternion(q, b);                                    \
    return PyQuaternion_FromQuaternion(quaternion_##name(p,q));         \
  }
/* QQ_BINARY_QUATERNION_RETURNER(add) */
/* QQ_BINARY_QUATERNION_RETURNER(subtract) */
QQ_BINARY_QUATERNION_RETURNER(copysign)

#define QQ_QS_SQ_BINARY_QUATERNION_RETURNER_FULL(fake_name, name)       \
  static PyObject*                                                      \
  pyquaternion_##fake_name##_array_operator(PyObject* a, PyObject* b) { \
    /* fprintf (stderr, "\nfile %s, line %d, pyquaternion_%s_array_operator(PyObject* a, PyObject* b).\n", __FILE__, __LINE__, #fake_name); */ \
    PyArrayObject *in_array = (PyArrayObject*) b;                       \
    PyObject      *out_array;                                           \
    NpyIter *in_iter;                                                   \
    NpyIter *out_iter;                                                  \
    NpyIter_IterNextFunc *in_iternext;                                  \
    NpyIter_IterNextFunc *out_iternext;                                 \
    quaternion p = {0};                                                 \
    quaternion ** out_dataptr;                                          \
    PyQuaternion_AsQuaternion(p, a);                                    \
    out_array = PyArray_NewLikeArray(in_array, NPY_ANYORDER, quaternion_descr, 0); \
    if (out_array == NULL) return NULL;                                 \
    in_iter = NpyIter_New(in_array, NPY_ITER_READONLY, NPY_KEEPORDER,   \
                          NPY_NO_CASTING, NULL);                        \
    if (in_iter == NULL) goto fail;                                     \
    out_iter = NpyIter_New((PyArrayObject *)out_array, NPY_ITER_READWRITE, \
                           NPY_KEEPORDER, NPY_NO_CASTING, NULL);        \
    if (out_iter == NULL) {                                             \
      NpyIter_Deallocate(in_iter);                                      \
      goto fail;                                                        \
    }                                                                   \
    in_iternext = NpyIter_GetIterNext(in_iter, NULL);                   \
    out_iternext = NpyIter_GetIterNext(out_iter, NULL);                 \
    if (in_iternext == NULL || out_iternext == NULL) {                  \
      NpyIter_Deallocate(in_iter);                                      \
      NpyIter_Deallocate(out_iter);                                     \
      goto fail;                                                        \
    }                                                                   \
    out_dataptr = (quaternion **) NpyIter_GetDataPtrArray(out_iter);    \
    if(PyArray_EquivTypes(PyArray_DESCR((PyArrayObject*) b), quaternion_descr)) { \
      quaternion ** in_dataptr = (quaternion **) NpyIter_GetDataPtrArray(in_iter); \
      do {                                                              \
        **out_dataptr = quaternion_##name(p, **in_dataptr);             \
      } while(in_iternext(in_iter) && out_iternext(out_iter));          \
    } else if(PyArray_ISFLOAT((PyArrayObject*) b)) {                    \
      double ** in_dataptr = (double **) NpyIter_GetDataPtrArray(in_iter); \
      do {                                                              \
        **out_dataptr = quaternion_##name##_scalar(p, **in_dataptr);    \
      } while(in_iternext(in_iter) && out_iternext(out_iter));          \
    } else if(PyArray_ISINTEGER((PyArrayObject*) b)) {                  \
      int ** in_dataptr = (int **) NpyIter_GetDataPtrArray(in_iter);    \
      do {                                                              \
        **out_dataptr = quaternion_##name##_scalar(p, **in_dataptr);    \
      } while(in_iternext(in_iter) && out_iternext(out_iter));          \
    } else {                                                            \
      NpyIter_Deallocate(in_iter);                                      \
      NpyIter_Deallocate(out_iter);                                     \
      goto fail;                                                        \
    }                                                                   \
    NpyIter_Deallocate(in_iter);                                        \
    NpyIter_Deallocate(out_iter);                                       \
    Py_INCREF(out_array);                                               \
    return out_array;                                                   \
  fail:                                                                 \
    Py_XDECREF(out_array);                                              \
    return NULL;                                                        \
  }                                                                     \
  static PyObject*                                                      \
  pyquaternion_##fake_name(PyObject* a, PyObject* b) {                  \
    /* PyObject *a_type, *a_repr, *b_type, *b_repr, *a_repr2, *b_repr2;    \ */ \
    /* char* a_char, b_char, a_char2, b_char2;                             \ */ \
    npy_int64 val64;                                                    \
    npy_int32 val32;                                                    \
    quaternion p = {0};                                                 \
    if(PyArray_Check(b)) { return pyquaternion_##fake_name##_array_operator(a, b); } \
    if(PyFloat_Check(a) && PyQuaternion_Check(b)) {                     \
      return PyQuaternion_FromQuaternion(quaternion_scalar_##name(PyFloat_AsDouble(a), ((PyQuaternion*)b)->obval)); \
    }                                                                   \
    if(PyInt_Check(a) && PyQuaternion_Check(b)) {                       \
      return PyQuaternion_FromQuaternion(quaternion_scalar_##name(PyInt_AsLong(a), ((PyQuaternion*)b)->obval)); \
    }                                                                   \
    PyQuaternion_AsQuaternion(p, a);                                    \
    if(PyQuaternion_Check(b)) {                                         \
      return PyQuaternion_FromQuaternion(quaternion_##name(p,((PyQuaternion*)b)->obval)); \
    } else if(PyFloat_Check(b)) {                                       \
      return PyQuaternion_FromQuaternion(quaternion_##name##_scalar(p,PyFloat_AsDouble(b))); \
    } else if(PyInt_Check(b)) {                                         \
      return PyQuaternion_FromQuaternion(quaternion_##name##_scalar(p,PyInt_AsLong(b))); \
    } else if(PyObject_TypeCheck(b, &PyInt64ArrType_Type)) {            \
      PyArray_ScalarAsCtype(b, &val64);                                 \
      return PyQuaternion_FromQuaternion(quaternion_##name##_scalar(p, val64)); \
    } else if(PyObject_TypeCheck(b, &PyInt32ArrType_Type)) {            \
      PyArray_ScalarAsCtype(b, &val32);                                 \
      return PyQuaternion_FromQuaternion(quaternion_##name##_scalar(p, val32)); \
    }                                                                   \
    /* a_type = PyObject_Type(a);                                          \ */ \
    /* a_repr = PyObject_Repr(a_type);                                     \ */ \
    /* a_char = PyString_AsString(a_repr);                                 \ */ \
    /* b_type = PyObject_Type(b);                                          \ */ \
    /* b_repr = PyObject_Repr(b_type);                                     \ */ \
    /* b_char = PyString_AsString(b_repr);                                 \ */ \
    /* a_repr2 = PyObject_Repr(a);                                         \ */ \
    /* a_char2 = PyString_AsString(a_repr2);                               \ */ \
    /* b_repr2 = PyObject_Repr(b);                                         \ */ \
    /* b_char2 = PyString_AsString(b_repr2);                               \ */ \
    /* fprintf (stderr, "\nfile %s, line %d, pyquaternion_%s(PyObject* a, PyObject* b).\n", __FILE__, __LINE__, #fake_name); \ */ \
    /* fprintf (stderr, "\na: '%s'\tb: '%s'", a_char, b_char);             \ */ \
    /* fprintf (stderr, "\na: '%s'\tb: '%s'", a_char2, b_char2);           \ */ \
    /* Py_DECREF(a_type);                                                  \ */ \
    /* Py_DECREF(a_repr);                                                  \ */ \
    /* Py_DECREF(b_type);                                                  \ */ \
    /* Py_DECREF(b_repr);                                                  \ */ \
    /* Py_DECREF(a_repr2);                                                 \ */ \
    /* Py_DECREF(b_repr2);                                                 \ */ \
    PyErr_SetString(PyExc_TypeError, "Binary operation involving quaternion and \\neither float nor quaternion."); \
    return NULL;                                                        \
  }
#define QQ_QS_SQ_BINARY_QUATERNION_RETURNER(name) QQ_QS_SQ_BINARY_QUATERNION_RETURNER_FULL(name, name)
QQ_QS_SQ_BINARY_QUATERNION_RETURNER(add)
QQ_QS_SQ_BINARY_QUATERNION_RETURNER(subtract)
QQ_QS_SQ_BINARY_QUATERNION_RETURNER(multiply)
QQ_QS_SQ_BINARY_QUATERNION_RETURNER(divide)
/* QQ_QS_SQ_BINARY_QUATERNION_RETURNER_FULL(true_divide, divide) */
/* QQ_QS_SQ_BINARY_QUATERNION_RETURNER_FULL(floor_divide, divide) */
QQ_QS_SQ_BINARY_QUATERNION_RETURNER(power)

#define QQ_QS_SQ_BINARY_QUATERNION_INPLACE_FULL(fake_name, name)        \
  static PyObject*                                                      \
  pyquaternion_inplace_##fake_name(PyObject* a, PyObject* b) {          \
    quaternion* p = {0};                                                \
    /* fprintf (stderr, "file %s, line %d, pyquaternion_inplace_"#fake_name"(PyObject* a, PyObject* b).\n", __FILE__, __LINE__); \ */ \
    if(PyFloat_Check(a) || PyInt_Check(a)) {                            \
      PyErr_SetString(PyExc_TypeError, "Cannot in-place "#fake_name" a scalar by a quaternion; should be handled by python."); \
      return NULL;                                                      \
    }                                                                   \
    PyQuaternion_AsQuaternionPointer(p, a);                             \
    if(PyQuaternion_Check(b)) {                                         \
      quaternion_inplace_##name(p,((PyQuaternion*)b)->obval);           \
      Py_INCREF(a);                                                     \
      return a;                                                         \
    } else if(PyFloat_Check(b)) {                                       \
      quaternion_inplace_##name##_scalar(p,PyFloat_AsDouble(b));        \
      Py_INCREF(a);                                                     \
      return a;                                                         \
    } else if(PyInt_Check(b)) {                                         \
      quaternion_inplace_##name##_scalar(p,PyInt_AsLong(b));            \
      Py_INCREF(a);                                                     \
      return a;                                                         \
    }                                                                   \
    PyErr_SetString(PyExc_TypeError, "Binary in-place operation involving quaternion and neither float nor quaternion."); \
    return NULL;                                                        \
  }
#define QQ_QS_SQ_BINARY_QUATERNION_INPLACE(name) QQ_QS_SQ_BINARY_QUATERNION_INPLACE_FULL(name, name)
QQ_QS_SQ_BINARY_QUATERNION_INPLACE(add)
QQ_QS_SQ_BINARY_QUATERNION_INPLACE(subtract)
QQ_QS_SQ_BINARY_QUATERNION_INPLACE(multiply)
QQ_QS_SQ_BINARY_QUATERNION_INPLACE(divide)
/* QQ_QS_SQ_BINARY_QUATERNION_INPLACE_FULL(true_divide, divide) */
/* QQ_QS_SQ_BINARY_QUATERNION_INPLACE_FULL(floor_divide, divide) */
QQ_QS_SQ_BINARY_QUATERNION_INPLACE(power)

static PyObject *
pyquaternion__reduce(PyQuaternion* self)
{
  /* printf("\n\n\nI'm trying, most of all!\n\n\n"); */
  return Py_BuildValue("O(OOOO)", Py_TYPE(self),
                       PyFloat_FromDouble(self->obval.w), PyFloat_FromDouble(self->obval.x),
                       PyFloat_FromDouble(self->obval.y), PyFloat_FromDouble(self->obval.z));
}

static PyObject *
pyquaternion_getstate(PyQuaternion* self, PyObject* args)
{
  /* printf("\n\n\nI'm Trying, OKAY?\n\n\n"); */
  if (!PyArg_ParseTuple(args, ":getstate"))
    return NULL;
  return Py_BuildValue("OOOO",
                       PyFloat_FromDouble(self->obval.w), PyFloat_FromDouble(self->obval.x),
                       PyFloat_FromDouble(self->obval.y), PyFloat_FromDouble(self->obval.z));
}

static PyObject *
pyquaternion_setstate(PyQuaternion* self, PyObject* args)
{
  /* printf("\n\n\nI'm Trying, TOO!\n\n\n"); */
  quaternion* q;
  q = &(self->obval);

  if (!PyArg_ParseTuple(args, "dddd:setstate", &q->w, &q->x, &q->y, &q->z)) {
    return NULL;
  }
  Py_INCREF(Py_None);
  return Py_None;
}


// This is an array of methods (member functions) that will be
// available to use on the quaternion objects in python.  This is
// packaged up here, and will be used in the `tp_methods` field when
// definining the PyQuaternion_Type below.
PyMethodDef pyquaternion_methods[] = {
  // Unary bool returners
  {"nonzero", pyquaternion_nonzero, METH_NOARGS,
   "True if the quaternion has all zero components"},
  {"isnan", pyquaternion_isnan, METH_NOARGS,
   "True if the quaternion has any NAN components"},
  {"isinf", pyquaternion_isinf, METH_NOARGS,
   "True if the quaternion has any INF components"},
  {"isfinite", pyquaternion_isfinite, METH_NOARGS,
   "True if the quaternion has all finite components"},

  // Binary bool returners
  {"equal", pyquaternion_equal, METH_O,
   "True if the quaternions are PRECISELY equal"},
  {"not_equal", pyquaternion_not_equal, METH_O,
   "True if the quaternions are not PRECISELY equal"},
  {"less", pyquaternion_less, METH_O,
   "Strict dictionary ordering"},
  {"greater", pyquaternion_greater, METH_O,
   "Strict dictionary ordering"},
  {"less_equal", pyquaternion_less_equal, METH_O,
   "Dictionary ordering"},
  {"greater_equal", pyquaternion_greater_equal, METH_O,
   "Dictionary ordering"},

  // Unary float returners
  {"absolute", pyquaternion_absolute, METH_NOARGS,
   "Absolute value of quaternion"},
  {"abs", pyquaternion_absolute, METH_NOARGS,
   "Absolute value of quaternion"},
  {"norm", pyquaternion_norm, METH_NOARGS,
   "Norm (square of the absolute value) of quaternion"},
  {"angle", pyquaternion_angle, METH_NOARGS,
   "Angle through which rotor rotates"},

  // Unary quaternion returners
  // {"negative", pyquaternion_negative, METH_NOARGS,
  //  "Return the negated quaternion"},
  // {"positive", pyquaternion_positive, METH_NOARGS,
  //  "Return the quaternion itself"},
  {"conjugate", pyquaternion_conjugate, METH_NOARGS,
   "Return the complex conjugate of the quaternion"},
  {"conj", pyquaternion_conjugate, METH_NOARGS,
   "Return the complex conjugate of the quaternion"},
  {"inverse", pyquaternion_inverse, METH_NOARGS,
   "Return the inverse of the quaternion"},
  {"sqrt", pyquaternion_sqrt, METH_NOARGS,
   "Return the square-root of the quaternion"},
  {"log", pyquaternion_log, METH_NOARGS,
   "Return the logarithm (base e) of the quaternion"},
  {"exp", pyquaternion_exp, METH_NOARGS,
   "Return the exponential of the quaternion (e**q)"},
  {"normalized", pyquaternion_normalized, METH_NOARGS,
   "Return a normalized copy of the quaternion"},
  {"x_parity_conjugate", pyquaternion_x_parity_conjugate, METH_NOARGS,
   "Reflect across y-z plane (note spinorial character)"},
  {"x_parity_symmetric_part", pyquaternion_x_parity_symmetric_part, METH_NOARGS,
   "Part invariant under reflection across y-z plane (note spinorial character)"},
  {"x_parity_antisymmetric_part", pyquaternion_x_parity_antisymmetric_part, METH_NOARGS,
   "Part anti-invariant under reflection across y-z plane (note spinorial character)"},
  {"y_parity_conjugate", pyquaternion_y_parity_conjugate, METH_NOARGS,
   "Reflect across x-z plane (note spinorial character)"},
  {"y_parity_symmetric_part", pyquaternion_y_parity_symmetric_part, METH_NOARGS,
   "Part invariant under reflection across x-z plane (note spinorial character)"},
  {"y_parity_antisymmetric_part", pyquaternion_y_parity_antisymmetric_part, METH_NOARGS,
   "Part anti-invariant under reflection across x-z plane (note spinorial character)"},
  {"z_parity_conjugate", pyquaternion_z_parity_conjugate, METH_NOARGS,
   "Reflect across x-y plane (note spinorial character)"},
  {"z_parity_symmetric_part", pyquaternion_z_parity_symmetric_part, METH_NOARGS,
   "Part invariant under reflection across x-y plane (note spinorial character)"},
  {"z_parity_antisymmetric_part", pyquaternion_z_parity_antisymmetric_part, METH_NOARGS,
   "Part anti-invariant under reflection across x-y plane (note spinorial character)"},
  {"parity_conjugate", pyquaternion_parity_conjugate, METH_NOARGS,
   "Reflect all dimensions (note spinorial character)"},
  {"parity_symmetric_part", pyquaternion_parity_symmetric_part, METH_NOARGS,
   "Part invariant under negation of all vectors (note spinorial character)"},
  {"parity_antisymmetric_part", pyquaternion_parity_antisymmetric_part, METH_NOARGS,
   "Part anti-invariant under negation of all vectors (note spinorial character)"},

  // Quaternion-quaternion binary quaternion returners
  // {"add", pyquaternion_add, METH_O,
  //  "Componentwise addition"},
  // {"subtract", pyquaternion_subtract, METH_O,
  //  "Componentwise subtraction"},
  {"copysign", pyquaternion_copysign, METH_O,
   "Componentwise copysign"},

  // Quaternion-quaternion or quaternion-scalar binary quaternion returners
  // {"multiply", pyquaternion_multiply, METH_O,
  //  "Standard (geometric) quaternion product"},
  // {"divide", pyquaternion_divide, METH_O,
  //  "Standard (geometric) quaternion division"},
  // {"power", pyquaternion_power, METH_O,
  //  "q.power(p) = (q.log() * p).exp()"},

  {"__reduce__", (PyCFunction)pyquaternion__reduce, METH_NOARGS,
   "Return state information for pickling."},
  {"__getstate__", (PyCFunction)pyquaternion_getstate, METH_VARARGS,
   "Return state information for pickling."},
  {"__setstate__", (PyCFunction)pyquaternion_setstate, METH_VARARGS,
   "Reconstruct state information from pickle."},

  {NULL}
};

static PyObject* pyquaternion_num_power(PyObject* a, PyObject* b, PyObject *c) { return pyquaternion_power(a,b); }
static PyObject* pyquaternion_num_inplace_power(PyObject* a, PyObject* b, PyObject *c) { return pyquaternion_inplace_power(a,b); }
static PyObject* pyquaternion_num_negative(PyObject* a) { return pyquaternion_negative(a,NULL); }
static PyObject* pyquaternion_num_positive(PyObject* a) { return pyquaternion_positive(a,NULL); }
static PyObject* pyquaternion_num_absolute(PyObject* a) { return pyquaternion_absolute(a,NULL); }
static PyObject* pyquaternion_num_inverse(PyObject* a) { return pyquaternion_inverse(a,NULL); }
static int pyquaternion_num_nonzero(PyObject* a) {
  quaternion q = ((PyQuaternion*)a)->obval;
  return quaternion_nonzero(q);
}

static PyNumberMethods pyquaternion_as_number = {
  pyquaternion_add,               // nb_add
  pyquaternion_subtract,          // nb_subtract
  pyquaternion_multiply,          // nb_multiply
  #if PY_MAJOR_VERSION < 3
  pyquaternion_divide,            // nb_divide
  #endif
  0,                              // nb_remainder
  0,                              // nb_divmod
  pyquaternion_num_power,         // nb_power
  pyquaternion_num_negative,      // nb_negative
  pyquaternion_num_positive,      // nb_positive
  pyquaternion_num_absolute,      // nb_absolute
  pyquaternion_num_nonzero,       // nb_nonzero
  pyquaternion_num_inverse,       // nb_invert
  0,                              // nb_lshift
  0,                              // nb_rshift
  0,                              // nb_and
  0,                              // nb_xor
  0,                              // nb_or
  #if PY_MAJOR_VERSION < 3
  0,                              // nb_coerce
  #endif
  0,                              // nb_int
  #if PY_MAJOR_VERSION >= 3
  0,                              // nb_reserved
  #else
  0,                              // nb_long
  #endif
  0,                              // nb_float
  #if PY_MAJOR_VERSION < 3
  0,                              // nb_oct
  0,                              // nb_hex
  #endif
  pyquaternion_inplace_add,       // nb_inplace_add
  pyquaternion_inplace_subtract,  // nb_inplace_subtract
  pyquaternion_inplace_multiply,  // nb_inplace_multiply
  #if PY_MAJOR_VERSION < 3
  pyquaternion_inplace_divide,    // nb_inplace_divide
  #endif
  0,                              // nb_inplace_remainder
  pyquaternion_num_inplace_power, // nb_inplace_power
  0,                              // nb_inplace_lshift
  0,                              // nb_inplace_rshift
  0,                              // nb_inplace_and
  0,                              // nb_inplace_xor
  0,                              // nb_inplace_or
  pyquaternion_divide,            // nb_floor_divide
  pyquaternion_divide,            // nb_true_divide
  pyquaternion_inplace_divide,    // nb_inplace_floor_divide
  pyquaternion_inplace_divide,    // nb_inplace_true_divide
  0,                              // nb_index
  #if PY_MAJOR_VERSION >= 3
  #if PY_MINOR_VERSION >= 5
  0,                              // nb_matrix_multiply
  0,                              //  nb_inplace_matrix_multiply
  #endif
  #endif
};


// This is an array of members (member data) that will be available to
// use on the quaternion objects in python.  This is packaged up here,
// and will be used in the `tp_members` field when definining the
// PyQuaternion_Type below.
PyMemberDef pyquaternion_members[] = {
  {"real", T_DOUBLE, offsetof(PyQuaternion, obval.w), READONLY,
   "The real component of the quaternion"},
  {"w", T_DOUBLE, offsetof(PyQuaternion, obval.w), READONLY,
   "The real component of the quaternion"},
  {"x", T_DOUBLE, offsetof(PyQuaternion, obval.x), READONLY,
   "The first imaginary component of the quaternion"},
  {"y", T_DOUBLE, offsetof(PyQuaternion, obval.y), READONLY,
   "The second imaginary component of the quaternion"},
  {"z", T_DOUBLE, offsetof(PyQuaternion, obval.z), READONLY,
   "The third imaginary component of the quaternion"},
  {NULL}
};

// The quaternion can be conveniently separated into two complex
// numbers, which we call 'part a' and 'part b'.  These are useful in
// writing Wigner's D matrices directly in terms of quaternions.  This
// is essentially the column-vector presentation of spinors.
static PyObject *
pyquaternion_get_part_a(PyObject *self, void *closure)
{
  return (PyObject*) PyComplex_FromDoubles(((PyQuaternion *)self)->obval.w, ((PyQuaternion *)self)->obval.z);
}
static PyObject *
pyquaternion_get_part_b(PyObject *self, void *closure)
{
  return (PyObject*) PyComplex_FromDoubles(((PyQuaternion *)self)->obval.y, ((PyQuaternion *)self)->obval.x);
}

// This will be defined as a member function on the quaternion
// objects, so that calling "vec" will return a numpy array
// with the last three components of the quaternion.
static PyObject *
pyquaternion_get_vec(PyObject *self, void *closure)
{
  quaternion *q = &((PyQuaternion *)self)->obval;
  int nd = 1;
  npy_intp dims[1] = { 3 };
  int typenum = NPY_DOUBLE;
  PyObject* components = PyArray_SimpleNewFromData(nd, dims, typenum, &(q->x));
  Py_INCREF(self);
  PyArray_SetBaseObject((PyArrayObject*)components, self);
  return components;
}

// This will be defined as a member function on the quaternion
// objects, so that calling `q.vec = [1,2,3]`, for example,
// will set the vector components appropriately.
static int
pyquaternion_set_vec(PyObject *self, PyObject *value, void *closure)
{
  PyObject *element;
  quaternion *q = &((PyQuaternion *)self)->obval;
  if (value == NULL) {
    PyErr_SetString(PyExc_TypeError, "Cannot set quaternion to empty value");
    return -1;
  }
  if (! (PySequence_Check(value) && PySequence_Size(value)==3) ) {
    PyErr_SetString(PyExc_TypeError,
                    "A quaternion's vector components must be set to something of length 3");
    return -1;
  }
  /* PySequence_GetItem INCREFs element. */
  element = PySequence_GetItem(value, 0);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->x = PyFloat_AsDouble(element);
  Py_DECREF(element);
  element = PySequence_GetItem(value, 1);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->y = PyFloat_AsDouble(element);
  Py_DECREF(element);
  element = PySequence_GetItem(value, 2);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->z = PyFloat_AsDouble(element);
  Py_DECREF(element);
  return 0;
}

// This will be defined as a member function on the quaternion
// objects, so that calling "components" will return a numpy array
// with the components of the quaternion.
static PyObject *
pyquaternion_get_components(PyObject *self, void *closure)
{
  quaternion *q = &((PyQuaternion *)self)->obval;
  int nd = 1;
  npy_intp dims[1] = { 4 };
  int typenum = NPY_DOUBLE;
  PyObject* components = PyArray_SimpleNewFromData(nd, dims, typenum, &(q->w));
  Py_INCREF(self);
  PyArray_SetBaseObject((PyArrayObject*)components, self);
  return components;
}

// This will be defined as a member function on the quaternion
// objects, so that calling `q.components = [1,2,3,4]`, for example,
// will set the components appropriately.
static int
pyquaternion_set_components(PyObject *self, PyObject *value, void *closure)
{
  PyObject *element;
  quaternion *q = &((PyQuaternion *)self)->obval;
  if (value == NULL) {
    PyErr_SetString(PyExc_ValueError, "Cannot set quaternion to empty value");
    return -1;
  }
  if (! (PySequence_Check(value) && PySequence_Size(value)==4) ) {
    PyErr_SetString(PyExc_TypeError,
                    "A quaternion's components must be set to something of length 4");
    return -1;
  }
  element = PySequence_GetItem(value, 0);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->w = PyFloat_AsDouble(element);
  Py_DECREF(element);
  element = PySequence_GetItem(value, 1);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->x = PyFloat_AsDouble(element);
  Py_DECREF(element);
  element = PySequence_GetItem(value, 2);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->y = PyFloat_AsDouble(element);
  Py_DECREF(element);
  element = PySequence_GetItem(value, 3);
  if(element == NULL) { return -1; } /* Not a sequence, or other failure */
  q->z = PyFloat_AsDouble(element);
  Py_DECREF(element);
  return 0;
}

// This collects the methods for getting and setting elements of the
// quaternion.  This is packaged up here, and will be used in the
// `tp_getset` field when definining the PyQuaternion_Type
// below.
PyGetSetDef pyquaternion_getset[] = {
  {"a", pyquaternion_get_part_a, NULL,
   "The complex number (w+i*z)", NULL},
  {"b", pyquaternion_get_part_b, NULL,
   "The complex number (y+i*x)", NULL},
  {"vec", pyquaternion_get_vec, pyquaternion_set_vec,
   "The vector part (x,y,z) of the quaternion as a numpy array", NULL},
  {"components", pyquaternion_get_components, pyquaternion_set_components,
   "The components (w,x,y,z) of the quaternion as a numpy array", NULL},
  {NULL}
};



static PyObject*
pyquaternion_richcompare(PyObject* a, PyObject* b, int op)
{
  quaternion x = {0};
  quaternion y = {0};
  int result = 0;
  PyQuaternion_AsQuaternion(x,a);
  PyQuaternion_AsQuaternion(y,b);
  #define COMPARISONOP(py,op) case py: result = quaternion_##op(x,y); break;
  switch (op) {
    COMPARISONOP(Py_LT,less)
    COMPARISONOP(Py_LE,less_equal)
    COMPARISONOP(Py_EQ,equal)
    COMPARISONOP(Py_NE,not_equal)
    COMPARISONOP(Py_GT,greater)
    COMPARISONOP(Py_GE,greater_equal)
  };
  #undef COMPARISONOP
  return PyBool_FromLong(result);
}


static long
pyquaternion_hash(PyObject *o)
{
  quaternion q = ((PyQuaternion *)o)->obval;
  long value = 0x456789;
  value = (10000004 * value) ^ _Py_HashDouble(q.w);
  value = (10000004 * value) ^ _Py_HashDouble(q.x);
  value = (10000004 * value) ^ _Py_HashDouble(q.y);
  value = (10000004 * value) ^ _Py_HashDouble(q.z);
  if (value == -1)
    value = -2;
  return value;
}

static PyObject *
pyquaternion_repr(PyObject *o)
{
  char str[128];
  quaternion q = ((PyQuaternion *)o)->obval;
  sprintf(str, "quaternion(%.15g, %.15g, %.15g, %.15g)", q.w, q.x, q.y, q.z);
  return PyUString_FromString(str);
}

static PyObject *
pyquaternion_str(PyObject *o)
{
  char str[128];
  quaternion q = ((PyQuaternion *)o)->obval;
  sprintf(str, "quaternion(%.15g, %.15g, %.15g, %.15g)", q.w, q.x, q.y, q.z);
  return PyUString_FromString(str);
}


// This establishes the quaternion as a python object (not yet a numpy
// scalar type).  The name may be a little counterintuitive; the idea
// is that this will be a type that can be used as an array dtype.
// Note that many of the slots below will be filled later, after the
// corresponding functions are defined.
static PyTypeObject PyQuaternion_Type = {
#if PY_MAJOR_VERSION >= 3
  PyVarObject_HEAD_INIT(NULL, 0)
#else
  PyObject_HEAD_INIT(NULL)
  0,                                          // ob_size
#endif
  "quaternion",                               // tp_name
  sizeof(PyQuaternion),                       // tp_basicsize
  0,                                          // tp_itemsize
  0,                                          // tp_dealloc
  0,                                          // tp_print
  0,                                          // tp_getattr
  0,                                          // tp_setattr
#if PY_MAJOR_VERSION >= 3
  0,                                          // tp_reserved
#else
  0,                                          // tp_compare
#endif
  pyquaternion_repr,                          // tp_repr
  &pyquaternion_as_number,                    // tp_as_number
  0,                                          // tp_as_sequence
  0,                                          // tp_as_mapping
  pyquaternion_hash,                          // tp_hash
  0,                                          // tp_call
  pyquaternion_str,                           // tp_str
  0,                                          // tp_getattro
  0,                                          // tp_setattro
  0,                                          // tp_as_buffer
#if PY_MAJOR_VERSION >= 3
  Py_TPFLAGS_DEFAULT | Py_TPFLAGS_BASETYPE,   // tp_flags
#else
  Py_TPFLAGS_DEFAULT | Py_TPFLAGS_BASETYPE | Py_TPFLAGS_CHECKTYPES, // tp_flags
#endif
  0,                                          // tp_doc
  0,                                          // tp_traverse
  0,                                          // tp_clear
  pyquaternion_richcompare,                   // tp_richcompare
  0,                                          // tp_weaklistoffset
  0,                                          // tp_iter
  0,                                          // tp_iternext
  pyquaternion_methods,                       // tp_methods
  pyquaternion_members,                       // tp_members
  pyquaternion_getset,                        // tp_getset
  0,                                          // tp_base; will be reset to &PyGenericArrType_Type after numpy import
  0,                                          // tp_dict
  0,                                          // tp_descr_get
  0,                                          // tp_descr_set
  0,                                          // tp_dictoffset
  pyquaternion_init,                          // tp_init
  0,                                          // tp_alloc
  pyquaternion_new,                           // tp_new
  0,                                          // tp_free
  0,                                          // tp_is_gc
  0,                                          // tp_bases
  0,                                          // tp_mro
  0,                                          // tp_cache
  0,                                          // tp_subclasses
  0,                                          // tp_weaklist
  0,                                          // tp_del
#if PY_VERSION_HEX >= 0x02060000
  0,                                          // tp_version_tag
#endif
};

// Functions implementing internal features. Not all of these function
// pointers must be defined for a given type. The required members are
// nonzero, copyswap, copyswapn, setitem, getitem, and cast.
static PyArray_ArrFuncs _PyQuaternion_ArrFuncs;

static npy_bool
QUATERNION_nonzero (char *ip, PyArrayObject *ap)
{
  quaternion q;
  quaternion zero = {0,0,0,0};
  if (ap == NULL || PyArray_ISBEHAVED_RO(ap)) {
    q = *(quaternion *)ip;
  }
  else {
    PyArray_Descr *descr;
    descr = PyArray_DescrFromType(NPY_DOUBLE);
    descr->f->copyswap(&q.w, ip, !PyArray_ISNOTSWAPPED(ap), NULL);
    descr->f->copyswap(&q.x, ip+8, !PyArray_ISNOTSWAPPED(ap), NULL);
    descr->f->copyswap(&q.y, ip+16, !PyArray_ISNOTSWAPPED(ap), NULL);
    descr->f->copyswap(&q.z, ip+24, !PyArray_ISNOTSWAPPED(ap), NULL);
    Py_DECREF(descr);
  }
  return (npy_bool) !quaternion_equal(q, zero);
}

static void
QUATERNION_copyswap(quaternion *dst, quaternion *src,
                    int swap, void *NPY_UNUSED(arr))
{
  PyArray_Descr *descr;
  descr = PyArray_DescrFromType(NPY_DOUBLE);
  descr->f->copyswapn(dst, sizeof(double), src, sizeof(double), 4, swap, NULL);
  Py_DECREF(descr);
}

static void
QUATERNION_copyswapn(quaternion *dst, npy_intp dstride,
                     quaternion *src, npy_intp sstride,
                     npy_intp n, int swap, void *NPY_UNUSED(arr))
{
  PyArray_Descr *descr;
  descr = PyArray_DescrFromType(NPY_DOUBLE);
  descr->f->copyswapn(&dst->w, dstride, &src->w, sstride, n, swap, NULL);
  descr->f->copyswapn(&dst->x, dstride, &src->x, sstride, n, swap, NULL);
  descr->f->copyswapn(&dst->y, dstride, &src->y, sstride, n, swap, NULL);
  descr->f->copyswapn(&dst->z, dstride, &src->z, sstride, n, swap, NULL);
  Py_DECREF(descr);
}

static int QUATERNION_setitem(PyObject* item, void* data, void* ap)
{
  PyObject *element;
  quaternion q = {0};
  if(PyQuaternion_Check(item)) {
    memcpy(data,&(((PyQuaternion *)item)->obval),sizeof(quaternion));
  } else if(PySequence_Check(item) && PySequence_Length(item)==4) {
    element = PySequence_GetItem(item, 0);
    if(element == NULL) { return -1; } /* Not a sequence, or other failure */
    q.w = PyFloat_AsDouble(element);
    Py_DECREF(element);
    element = PySequence_GetItem(item, 1);
    if(element == NULL) { return -1; } /* Not a sequence, or other failure */
    q.x = PyFloat_AsDouble(element);
    Py_DECREF(element);
    element = PySequence_GetItem(item, 2);
    if(element == NULL) { return -1; } /* Not a sequence, or other failure */
    q.y = PyFloat_AsDouble(element);
    Py_DECREF(element);
    element = PySequence_GetItem(item, 3);
    if(element == NULL) { return -1; } /* Not a sequence, or other failure */
    q.z = PyFloat_AsDouble(element);
    Py_DECREF(element);
  } else {
    PyErr_SetString(PyExc_TypeError,
                    "Unknown input to QUATERNION_setitem");
    return -1;
  }
  return 0;
}

// When a numpy array of dtype=quaternion is indexed, this function is
// called, returning a new quaternion object with a copy of the
// data... sometimes...
static PyObject *
QUATERNION_getitem(void* data, void* arr)
{
  quaternion q;
  memcpy(&q,data,sizeof(quaternion));
  return PyQuaternion_FromQuaternion(q);
}

static int
QUATERNION_compare(quaternion *pa, quaternion *pb, PyArrayObject *NPY_UNUSED(ap))
{
  quaternion a = *pa, b = *pb;
  npy_bool anan, bnan;
  int ret;

  anan = quaternion_isnan(a);
  bnan = quaternion_isnan(b);

  if (anan) {
    ret = bnan ? 0 : -1;
  } else if (bnan) {
    ret = 1;
  } else if(quaternion_less(a, b)) {
    ret = -1;
  } else if(quaternion_less(b, a)) {
    ret = 1;
  } else {
    ret = 0;
  }

  return ret;
}

static int
QUATERNION_argmax(quaternion *ip, npy_intp n, npy_intp *max_ind, PyArrayObject *NPY_UNUSED(aip))
{
  npy_intp i;
  quaternion mp = *ip;

  *max_ind = 0;

  if (quaternion_isnan(mp)) {
    // nan encountered; it's maximal
    return 0;
  }

  for (i = 1; i < n; i++) {
    ip++;
    //Propagate nans, similarly as max() and min()
    if (!(quaternion_less_equal(*ip, mp))) {  // negated, for correct nan handling
      mp = *ip;
      *max_ind = i;
      if (quaternion_isnan(mp)) {
        // nan encountered, it's maximal
        break;
      }
    }
  }
  return 0;
}

static void
QUATERNION_fillwithscalar(quaternion *buffer, npy_intp length, quaternion *value, void *NPY_UNUSED(ignored))
{
  npy_intp i;
  quaternion val = *value;

  for (i = 0; i < length; ++i) {
    buffer[i] = val;
  }
}

// This is a macro (followed by applications of the macro) that cast
// the input types to standard quaternions with only a nonzero scalar
// part.
#define MAKE_T_TO_QUATERNION(TYPE, type)                                \
  static void                                                           \
  TYPE ## _to_quaternion(type *ip, quaternion *op, npy_intp n,          \
                         PyArrayObject *NPY_UNUSED(aip), PyArrayObject *NPY_UNUSED(aop)) \
  {                                                                     \
    while (n--) {                                                       \
      op->w = (double)(*ip++);                                          \
      op->x = 0;                                                        \
      op->y = 0;                                                        \
      op->z = 0;                                                        \
    }                                                                   \
  }
MAKE_T_TO_QUATERNION(FLOAT, npy_float);
MAKE_T_TO_QUATERNION(DOUBLE, npy_double);
MAKE_T_TO_QUATERNION(LONGDOUBLE, npy_longdouble);
MAKE_T_TO_QUATERNION(BOOL, npy_bool);
MAKE_T_TO_QUATERNION(BYTE, npy_byte);
MAKE_T_TO_QUATERNION(UBYTE, npy_ubyte);
MAKE_T_TO_QUATERNION(SHORT, npy_short);
MAKE_T_TO_QUATERNION(USHORT, npy_ushort);
MAKE_T_TO_QUATERNION(INT, npy_int);
MAKE_T_TO_QUATERNION(UINT, npy_uint);
MAKE_T_TO_QUATERNION(LONG, npy_long);
MAKE_T_TO_QUATERNION(ULONG, npy_ulong);
MAKE_T_TO_QUATERNION(LONGLONG, npy_longlong);
MAKE_T_TO_QUATERNION(ULONGLONG, npy_ulonglong);

// This is a macro (followed by applications of the macro) that cast
// the input complex types to standard quaternions with only the first
// two components nonzero.  This doesn't make a whole lot of sense to
// me, and may be removed in the future.
#define MAKE_CT_TO_QUATERNION(TYPE, type)                               \
  static void                                                           \
  TYPE ## _to_quaternion(type *ip, quaternion *op, npy_intp n,          \
                         PyArrayObject *NPY_UNUSED(aip), PyArrayObject *NPY_UNUSED(aop)) \
  {                                                                     \
    while (n--) {                                                       \
      op->w = (double)(*ip++);                                          \
      op->x = (double)(*ip++);                                          \
      op->y = 0;                                                        \
      op->z = 0;                                                        \
    }                                                                   \
  }
MAKE_CT_TO_QUATERNION(CFLOAT, npy_float);
MAKE_CT_TO_QUATERNION(CDOUBLE, npy_double);
MAKE_CT_TO_QUATERNION(CLONGDOUBLE, npy_longdouble);

static void register_cast_function(int sourceType, int destType, PyArray_VectorUnaryFunc *castfunc)
{
  PyArray_Descr *descr = PyArray_DescrFromType(sourceType);
  PyArray_RegisterCastFunc(descr, destType, castfunc);
  PyArray_RegisterCanCast(descr, destType, NPY_NOSCALAR);
  Py_DECREF(descr);
}


// This is a macro that will be used to define the various basic unary
// quaternion functions, so that they can be applied quickly to a
// numpy array of quaternions.
#define UNARY_GEN_UFUNC(ufunc_name, func_name, ret_type)        \
  static void                                                           \
  quaternion_##ufunc_name##_ufunc(char** args, npy_intp* dimensions,    \
                                  npy_intp* steps, void* data) {        \
    /* fprintf (stderr, "file %s, line %d, quaternion_%s_ufunc.\n", __FILE__, __LINE__, #ufunc_name); */ \
    char *ip1 = args[0], *op1 = args[1];                                \
    npy_intp is1 = steps[0], os1 = steps[1];                            \
    npy_intp n = dimensions[0];                                         \
    npy_intp i;                                                         \
    for(i = 0; i < n; i++, ip1 += is1, op1 += os1){                     \
      const quaternion in1 = *(quaternion *)ip1;                        \
      *((ret_type *)op1) = quaternion_##func_name(in1);};}
#define UNARY_UFUNC(name, ret_type) \
  UNARY_GEN_UFUNC(name, name, ret_type)
// And these all do the work mentioned above, using the macro
UNARY_UFUNC(isnan, npy_bool)
UNARY_UFUNC(isinf, npy_bool)
UNARY_UFUNC(isfinite, npy_bool)
UNARY_UFUNC(norm, npy_double)
UNARY_UFUNC(absolute, npy_double)
UNARY_UFUNC(angle, npy_double)
UNARY_UFUNC(sqrt, quaternion)
UNARY_UFUNC(log, quaternion)
UNARY_UFUNC(exp, quaternion)
UNARY_UFUNC(negative, quaternion)
UNARY_UFUNC(conjugate, quaternion)
UNARY_GEN_UFUNC(invert, inverse, quaternion)
UNARY_UFUNC(normalized, quaternion)
UNARY_UFUNC(x_parity_conjugate, quaternion)
UNARY_UFUNC(x_parity_symmetric_part, quaternion)
UNARY_UFUNC(x_parity_antisymmetric_part, quaternion)
UNARY_UFUNC(y_parity_conjugate, quaternion)
UNARY_UFUNC(y_parity_symmetric_part, quaternion)
UNARY_UFUNC(y_parity_antisymmetric_part, quaternion)
UNARY_UFUNC(z_parity_conjugate, quaternion)
UNARY_UFUNC(z_parity_symmetric_part, quaternion)
UNARY_UFUNC(z_parity_antisymmetric_part, quaternion)
UNARY_UFUNC(parity_conjugate, quaternion)
UNARY_UFUNC(parity_symmetric_part, quaternion)
UNARY_UFUNC(parity_antisymmetric_part, quaternion)

// This is a macro that will be used to define the various basic binary
// quaternion functions, so that they can be applied quickly to a
// numpy array of quaternions.
#define BINARY_GEN_UFUNC(ufunc_name, func_name, arg_type1, arg_type2, ret_type) \
  static void                                                           \
  quaternion_##ufunc_name##_ufunc(char** args, npy_intp* dimensions,    \
                                  npy_intp* steps, void* data) {        \
    /* fprintf (stderr, "file %s, line %d, quaternion_%s_ufunc.\n", __FILE__, __LINE__, #ufunc_name); */ \
    char *ip1 = args[0], *ip2 = args[1], *op1 = args[2];                \
    npy_intp is1 = steps[0], is2 = steps[1], os1 = steps[2];            \
    npy_intp n = dimensions[0];                                         \
    npy_intp i;                                                         \
    for(i = 0; i < n; i++, ip1 += is1, ip2 += is2, op1 += os1) {        \
      const arg_type1 in1 = *(arg_type1 *)ip1;                          \
      const arg_type2 in2 = *(arg_type2 *)ip2;                          \
      *((ret_type *)op1) = quaternion_##func_name(in1, in2);            \
    };                                                                  \
  };
// A couple special-case versions of the above
#define BINARY_UFUNC(name, ret_type)                    \
  BINARY_GEN_UFUNC(name, name, quaternion, quaternion, ret_type)
#define BINARY_SCALAR_UFUNC(name, ret_type)                             \
  BINARY_GEN_UFUNC(name##_scalar, name##_scalar, quaternion, npy_double, ret_type) \
  BINARY_GEN_UFUNC(scalar_##name, scalar_##name, npy_double, quaternion, ret_type)
// And these all do the work mentioned above, using the macros
BINARY_UFUNC(add, quaternion)
BINARY_UFUNC(subtract, quaternion)
BINARY_UFUNC(multiply, quaternion)
BINARY_UFUNC(divide, quaternion)
BINARY_GEN_UFUNC(true_divide, divide, quaternion, quaternion, quaternion)
BINARY_GEN_UFUNC(floor_divide, divide, quaternion, quaternion, quaternion)
BINARY_UFUNC(power, quaternion)
BINARY_UFUNC(copysign, quaternion)
BINARY_UFUNC(equal, npy_bool)
BINARY_UFUNC(not_equal, npy_bool)
BINARY_UFUNC(less, npy_bool)
BINARY_UFUNC(less_equal, npy_bool)
BINARY_SCALAR_UFUNC(add, quaternion)
BINARY_SCALAR_UFUNC(subtract, quaternion)
BINARY_SCALAR_UFUNC(multiply, quaternion)
BINARY_SCALAR_UFUNC(divide, quaternion)
BINARY_GEN_UFUNC(true_divide_scalar, divide_scalar, quaternion, npy_double, quaternion)
BINARY_GEN_UFUNC(floor_divide_scalar, divide_scalar, quaternion, npy_double, quaternion)
BINARY_GEN_UFUNC(scalar_true_divide, scalar_divide, npy_double, quaternion, quaternion)
BINARY_GEN_UFUNC(scalar_floor_divide, scalar_divide, npy_double, quaternion, quaternion)
BINARY_SCALAR_UFUNC(power, quaternion)


// Used to create unit rotor from spherical coordinates, this can be
// imported directly from quaternion.numpy_quaternion
static PyObject*
quaternion_from_spherical_coords(PyObject *self, PyObject *args )
{
  double vartheta, varphi;
  PyQuaternion* Q = (PyQuaternion*)PyQuaternion_Type.tp_alloc(&PyQuaternion_Type,0);
  if (!PyArg_ParseTuple(args, "dd", &vartheta, &varphi)) {
    return NULL;
  }
  Q->obval = quaternion_create_from_spherical_coords(vartheta, varphi);
  return (PyObject*)Q;
}

// Used to create unit rotor from Euler angles, this can be imported
// directly from quaternion.numpy_quaternion
static PyObject*
quaternion_from_euler_angles(PyObject *self, PyObject *args )
{
  double alpha, beta, gamma;
  PyQuaternion* Q = (PyQuaternion*)PyQuaternion_Type.tp_alloc(&PyQuaternion_Type,0);
  if (!PyArg_ParseTuple(args, "ddd", &alpha, &beta, &gamma)) {
    return NULL;
  }
  Q->obval = quaternion_create_from_euler_angles(alpha, beta, gamma);
  return (PyObject*)Q;
}

static PyObject*
pyquaternion_rotor_intrinsic_distance(PyObject *self, PyObject *args)
{
  PyObject* Q1 = {0};
  PyObject* Q2 = {0};
  if (!PyArg_ParseTuple(args, "OO", &Q1, &Q2)) {
    return NULL;
  }
  return PyFloat_FromDouble(rotor_intrinsic_distance(((PyQuaternion*)Q1)->obval, ((PyQuaternion*)Q2)->obval));
}

static PyObject*
pyquaternion_rotor_chordal_distance(PyObject *self, PyObject *args)
{
  PyObject* Q1 = {0};
  PyObject* Q2 = {0};
  if (!PyArg_ParseTuple(args, "OO", &Q1, &Q2)) {
    return NULL;
  }
  return PyFloat_FromDouble(rotor_chordal_distance(((PyQuaternion*)Q1)->obval, ((PyQuaternion*)Q2)->obval));
}

static PyObject*
pyquaternion_rotation_intrinsic_distance(PyObject *self, PyObject *args)
{
  PyObject* Q1 = {0};
  PyObject* Q2 = {0};
  if (!PyArg_ParseTuple(args, "OO", &Q1, &Q2)) {
    return NULL;
  }
  return PyFloat_FromDouble(rotation_intrinsic_distance(((PyQuaternion*)Q1)->obval, ((PyQuaternion*)Q2)->obval));
}

static PyObject*
pyquaternion_rotation_chordal_distance(PyObject *self, PyObject *args)
{
  PyObject* Q1 = {0};
  PyObject* Q2 = {0};
  if (!PyArg_ParseTuple(args, "OO", &Q1, &Q2)) {
    return NULL;
  }
  return PyFloat_FromDouble(rotation_chordal_distance(((PyQuaternion*)Q1)->obval, ((PyQuaternion*)Q2)->obval));
}

// Interface to the module-level slerp function
static PyObject*
pyquaternion_slerp(PyObject *self, PyObject *args)
{
  double tau;
  PyObject* Q1 = {0};
  PyObject* Q2 = {0};
  PyQuaternion* Q = (PyQuaternion*)PyQuaternion_Type.tp_alloc(&PyQuaternion_Type,0);
  if (!PyArg_ParseTuple(args, "OOd", &Q1, &Q2, &tau)) {
    return NULL;
  }
  Q->obval = slerp(((PyQuaternion*)Q1)->obval, ((PyQuaternion*)Q2)->obval, tau);
  return (PyObject*)Q;
}

// Interface to the evaluate a squad interpolant at a particular time
static PyObject*
pyquaternion_squad_evaluate(PyObject *self, PyObject *args)
{
  double tau_i;
  PyObject* q_i = {0};
  PyObject* a_i = {0};
  PyObject* b_ip1 = {0};
  PyObject* q_ip1 = {0};
  PyQuaternion* Q = (PyQuaternion*)PyQuaternion_Type.tp_alloc(&PyQuaternion_Type,0);
  if (!PyArg_ParseTuple(args, "dOOOO", &tau_i, &q_i, &a_i, &b_ip1, &q_ip1)) {
    return NULL;
  }
  Q->obval = squad_evaluate(tau_i,
                        ((PyQuaternion*)q_i)->obval, ((PyQuaternion*)a_i)->obval,
                        ((PyQuaternion*)b_ip1)->obval, ((PyQuaternion*)q_ip1)->obval);
  return (PyObject*)Q;
}

// This will be used to create the ufunc needed for `squad`, which
// evaluates the interpolant at a point.  The method for doing this
// was pieced together from examples given on the page
// <http://docs.scipy.org/doc/numpy/user/c-info.ufunc-tutorial.html>
static void
squad_loop(char **args, npy_intp *dimensions, npy_intp* steps, void* data)
{
  npy_intp i;
  double tau_i;
  quaternion *q_i, *a_i, *b_ip1, *q_ip1;

  npy_intp is1=steps[0];
  npy_intp is2=steps[1];
  npy_intp is3=steps[2];
  npy_intp is4=steps[3];
  npy_intp is5=steps[4];
  npy_intp os=steps[5];
  npy_intp n=dimensions[0];

  char *i1=args[0];
  char *i2=args[1];
  char *i3=args[2];
  char *i4=args[3];
  char *i5=args[4];
  char *op=args[5];

  for (i = 0; i < n; i++) {
    tau_i = *(double *)i1;
    q_i = (quaternion*)i2;
    a_i = (quaternion*)i3;
    b_ip1 = (quaternion*)i4;
    q_ip1 = (quaternion*)i5;

    *((quaternion *)op) = squad_evaluate(tau_i, *q_i, *a_i, *b_ip1, *q_ip1);

    i1 += is1;
    i2 += is2;
    i3 += is3;
    i4 += is4;
    i5 += is5;
    op += os;
  }
}

// This contains assorted other top-level methods for the module
static PyMethodDef QuaternionMethods[] = {
  {"from_spherical_coords", quaternion_from_spherical_coords, METH_VARARGS,
   "Generate unit quaternion from spherical coordinates"},
  {"from_euler_angles", quaternion_from_euler_angles, METH_VARARGS,
   "Generate unit quaternion from Euler angles as `exp(alpha*z/2) * exp(beta*y/2) * exp(gamma*z/2)`"},
  {"rotor_intrinsic_distance", pyquaternion_rotor_intrinsic_distance, METH_VARARGS,
   "Distance measure intrinsic to rotor manifold"},
  {"rotor_chordal_distance", pyquaternion_rotor_chordal_distance, METH_VARARGS,
   "Distance measure from embedding of rotor manifold"},
  {"rotation_intrinsic_distance", pyquaternion_rotation_intrinsic_distance, METH_VARARGS,
   "Distance measure intrinsic to rotation manifold"},
  {"rotation_chordal_distance", pyquaternion_rotation_chordal_distance, METH_VARARGS,
   "Distance measure from embedding of rotation manifold"},
  {"slerp", pyquaternion_slerp, METH_VARARGS,
   "Interpolate linearly along the geodesic between two rotors"},
  {"squad_evaluate", pyquaternion_squad_evaluate, METH_VARARGS,
   "Interpolate linearly along the geodesic between two rotors"},
  {NULL, NULL, 0, NULL}
};


#if PY_MAJOR_VERSION >= 3

static struct PyModuleDef moduledef = {
    PyModuleDef_HEAD_INIT,
    "numpy_quaternion",
    NULL,
    -1,
    QuaternionMethods,
    NULL,
    NULL,
    NULL,
    NULL
};

#define INITERROR return NULL

// This is the initialization function that does the setup
PyMODINIT_FUNC PyInit_numpy_quaternion(void) {

#else

#define INITERROR return

// This is the initialization function that does the setup
PyMODINIT_FUNC initnumpy_quaternion(void) {

#endif

  PyObject *module;
  PyObject *module_dict;
  PyObject *tmp_ufunc;
  PyObject *squad_evaluate_ufunc;
  int quaternionNum;
  int arg_types[3];
  PyArray_Descr* arg_dtypes[6];
  PyObject* numpy;
  PyObject* numpy_dict;

  // Initialize a (for now, empty) module
#if PY_MAJOR_VERSION >= 3
  module = PyModule_Create(&moduledef);
#else
  module = Py_InitModule("numpy_quaternion", QuaternionMethods);
#endif

  if(module==NULL) {
    INITERROR;
  }

  module_dict = PyModule_GetDict(module);

  // Initialize numpy
  import_array();
  if (PyErr_Occurred()) {
    INITERROR;
  }
  import_umath();
  if (PyErr_Occurred()) {
    INITERROR;
  }
  numpy = PyImport_ImportModule("numpy");
  if (!numpy) {
    INITERROR;
  }
  numpy_dict = PyModule_GetDict(numpy);
  if (!numpy_dict) {
    INITERROR;
  }

  // Register the quaternion array base type.  Couldn't do this until
  // after we imported numpy (above)
  PyQuaternion_Type.tp_base = &PyGenericArrType_Type;
  if (PyType_Ready(&PyQuaternion_Type) < 0) {
    PyErr_Print();
    PyErr_SetString(PyExc_SystemError, "Could not initialize PyQuaternion_Type.");
    INITERROR;
  }

  // The array functions, to be used below.  This InitArrFuncs
  // function is a convenient way to set all the fields to zero
  // initially, so we don't get undefined behavior.
  PyArray_InitArrFuncs(&_PyQuaternion_ArrFuncs);
  _PyQuaternion_ArrFuncs.nonzero = (PyArray_NonzeroFunc*)QUATERNION_nonzero;
  _PyQuaternion_ArrFuncs.copyswap = (PyArray_CopySwapFunc*)QUATERNION_copyswap;
  _PyQuaternion_ArrFuncs.copyswapn = (PyArray_CopySwapNFunc*)QUATERNION_copyswapn;
  _PyQuaternion_ArrFuncs.setitem = (PyArray_SetItemFunc*)QUATERNION_setitem;
  _PyQuaternion_ArrFuncs.getitem = (PyArray_GetItemFunc*)QUATERNION_getitem;
  _PyQuaternion_ArrFuncs.compare = (PyArray_CompareFunc*)QUATERNION_compare;
  _PyQuaternion_ArrFuncs.argmax = (PyArray_ArgFunc*)QUATERNION_argmax;
  _PyQuaternion_ArrFuncs.fillwithscalar = (PyArray_FillWithScalarFunc*)QUATERNION_fillwithscalar;

  // The quaternion array descr
  quaternion_descr = PyObject_New(PyArray_Descr, &PyArrayDescr_Type);
  quaternion_descr->typeobj = &PyQuaternion_Type;
  quaternion_descr->kind = 'q';
  quaternion_descr->type = 'j';
  quaternion_descr->byteorder = '=';
  quaternion_descr->flags = 0;
  quaternion_descr->type_num = 0; // assigned at registration
  quaternion_descr->elsize = 8*4;
  quaternion_descr->alignment = 8;
  quaternion_descr->subarray = NULL;
  quaternion_descr->fields = NULL;
  quaternion_descr->names = NULL;
  quaternion_descr->f = &_PyQuaternion_ArrFuncs;
  quaternion_descr->metadata = NULL;
  quaternion_descr->c_metadata = NULL;

  Py_INCREF(&PyQuaternion_Type);
  quaternionNum = PyArray_RegisterDataType(quaternion_descr);

  if (quaternionNum < 0) {
    INITERROR;
  }

  register_cast_function(NPY_BOOL, quaternionNum, (PyArray_VectorUnaryFunc*)BOOL_to_quaternion);
  register_cast_function(NPY_BYTE, quaternionNum, (PyArray_VectorUnaryFunc*)BYTE_to_quaternion);
  register_cast_function(NPY_UBYTE, quaternionNum, (PyArray_VectorUnaryFunc*)UBYTE_to_quaternion);
  register_cast_function(NPY_SHORT, quaternionNum, (PyArray_VectorUnaryFunc*)SHORT_to_quaternion);
  register_cast_function(NPY_USHORT, quaternionNum, (PyArray_VectorUnaryFunc*)USHORT_to_quaternion);
  register_cast_function(NPY_INT, quaternionNum, (PyArray_VectorUnaryFunc*)INT_to_quaternion);
  register_cast_function(NPY_UINT, quaternionNum, (PyArray_VectorUnaryFunc*)UINT_to_quaternion);
  register_cast_function(NPY_LONG, quaternionNum, (PyArray_VectorUnaryFunc*)LONG_to_quaternion);
  register_cast_function(NPY_ULONG, quaternionNum, (PyArray_VectorUnaryFunc*)ULONG_to_quaternion);
  register_cast_function(NPY_LONGLONG, quaternionNum, (PyArray_VectorUnaryFunc*)LONGLONG_to_quaternion);
  register_cast_function(NPY_ULONGLONG, quaternionNum, (PyArray_VectorUnaryFunc*)ULONGLONG_to_quaternion);
  register_cast_function(NPY_FLOAT, quaternionNum, (PyArray_VectorUnaryFunc*)FLOAT_to_quaternion);
  register_cast_function(NPY_DOUBLE, quaternionNum, (PyArray_VectorUnaryFunc*)DOUBLE_to_quaternion);
  register_cast_function(NPY_LONGDOUBLE, quaternionNum, (PyArray_VectorUnaryFunc*)LONGDOUBLE_to_quaternion);
  register_cast_function(NPY_CFLOAT, quaternionNum, (PyArray_VectorUnaryFunc*)CFLOAT_to_quaternion);
  register_cast_function(NPY_CDOUBLE, quaternionNum, (PyArray_VectorUnaryFunc*)CDOUBLE_to_quaternion);
  register_cast_function(NPY_CLONGDOUBLE, quaternionNum, (PyArray_VectorUnaryFunc*)CLONGDOUBLE_to_quaternion);

  // These macros will be used below
  #define REGISTER_UFUNC(name)                                          \
    PyUFunc_RegisterLoopForType((PyUFuncObject *)PyDict_GetItemString(numpy_dict, #name), \
                                quaternion_descr->type_num, quaternion_##name##_ufunc, arg_types, NULL)
  #define REGISTER_SCALAR_UFUNC(name)                                   \
    PyUFunc_RegisterLoopForType((PyUFuncObject *)PyDict_GetItemString(numpy_dict, #name), \
                                quaternion_descr->type_num, quaternion_scalar_##name##_ufunc, arg_types, NULL)
  #define REGISTER_UFUNC_SCALAR(name)                                   \
    PyUFunc_RegisterLoopForType((PyUFuncObject *)PyDict_GetItemString(numpy_dict, #name), \
                                quaternion_descr->type_num, quaternion_##name##_scalar_ufunc, arg_types, NULL)
  #define REGISTER_NEW_UFUNC_GENERAL(pyname, cname, nargin, nargout, doc) \
    tmp_ufunc = PyUFunc_FromFuncAndData(NULL, NULL, NULL, 0, nargin, nargout, \
                                        PyUFunc_None, #pyname, doc, 0); \
    PyUFunc_RegisterLoopForType((PyUFuncObject *)tmp_ufunc,             \
                                quaternion_descr->type_num, quaternion_##cname##_ufunc, arg_types, NULL); \
    PyDict_SetItemString(numpy_dict, #pyname, tmp_ufunc);               \
    Py_DECREF(tmp_ufunc)
  #define REGISTER_NEW_UFUNC(name, nargin, nargout, doc)                \
    REGISTER_NEW_UFUNC_GENERAL(name, name, nargin, nargout, doc)

  // quat -> bool
  arg_types[0] = quaternion_descr->type_num;
  arg_types[1] = NPY_BOOL;
  REGISTER_UFUNC(isnan);
  /* // Already works: REGISTER_UFUNC(nonzero); */
  REGISTER_UFUNC(isinf);
  REGISTER_UFUNC(isfinite);

  // quat -> double
  arg_types[0] = quaternion_descr->type_num;
  arg_types[1] = NPY_DOUBLE;
  REGISTER_NEW_UFUNC(norm, 1, 1,
                     "Return norm of each quaternion.\n");
  REGISTER_UFUNC(absolute);
  REGISTER_NEW_UFUNC_GENERAL(angle_of_rotor, angle, 1, 1,
                             "Return angle of rotation, assuming input is a unit rotor\n");

  // quat -> quat
  arg_types[0] = quaternion_descr->type_num;
  arg_types[1] = quaternion_descr->type_num;
  REGISTER_NEW_UFUNC_GENERAL(sqrt_of_rotor, sqrt, 1, 1,
                             "Return square-root of rotor.  Assumes input has unit norm.\n");
  REGISTER_UFUNC(log);
  REGISTER_UFUNC(exp);
  REGISTER_NEW_UFUNC(normalized, 1, 1,
                     "Normalize all quaternions in this array\n");
  REGISTER_NEW_UFUNC(x_parity_conjugate, 1, 1,
                     "Reflect across y-z plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(x_parity_symmetric_part, 1, 1,
                     "Part invariant under reflection across y-z plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(x_parity_antisymmetric_part, 1, 1,
                     "Part anti-invariant under reflection across y-z plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(y_parity_conjugate, 1, 1,
                     "Reflect across x-z plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(y_parity_symmetric_part, 1, 1,
                     "Part invariant under reflection across x-z plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(y_parity_antisymmetric_part, 1, 1,
                     "Part anti-invariant under reflection across x-z plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(z_parity_conjugate, 1, 1,
                     "Reflect across x-y plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(z_parity_symmetric_part, 1, 1,
                     "Part invariant under reflection across x-y plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(z_parity_antisymmetric_part, 1, 1,
                     "Part anti-invariant under reflection across x-y plane (note spinorial character)\n");
  REGISTER_NEW_UFUNC(parity_conjugate, 1, 1,
                     "Reflect all dimensions (note spinorial character)\n");
  REGISTER_NEW_UFUNC(parity_symmetric_part, 1, 1,
                     "Part invariant under reversal of all vectors (note spinorial character)\n");
  REGISTER_NEW_UFUNC(parity_antisymmetric_part, 1, 1,
                     "Part anti-invariant under reversal of all vectors (note spinorial character)\n");
  REGISTER_UFUNC(negative);
  REGISTER_UFUNC(conjugate);
  REGISTER_UFUNC(invert);

  // quat, quat -> bool
  arg_types[0] = quaternion_descr->type_num;
  arg_types[1] = quaternion_descr->type_num;
  arg_types[2] = NPY_BOOL;
  REGISTER_UFUNC(equal);
  REGISTER_UFUNC(not_equal);
  REGISTER_UFUNC(less);
  REGISTER_UFUNC(less_equal);

  // double, quat -> quat
  arg_types[0] = NPY_DOUBLE;
  arg_types[1] = quaternion_descr->type_num;
  arg_types[2] = quaternion_descr->type_num;
  REGISTER_SCALAR_UFUNC(add);
  REGISTER_SCALAR_UFUNC(subtract);
  REGISTER_SCALAR_UFUNC(multiply);
  REGISTER_SCALAR_UFUNC(divide);
  REGISTER_SCALAR_UFUNC(true_divide);
  REGISTER_SCALAR_UFUNC(floor_divide);
  REGISTER_SCALAR_UFUNC(power);

  // quat, double -> quat
  arg_types[0] = quaternion_descr->type_num;
  arg_types[1] = NPY_DOUBLE;
  arg_types[2] = quaternion_descr->type_num;
  REGISTER_UFUNC_SCALAR(add);
  REGISTER_UFUNC_SCALAR(subtract);
  REGISTER_UFUNC_SCALAR(multiply);
  REGISTER_UFUNC_SCALAR(divide);
  REGISTER_UFUNC_SCALAR(true_divide);
  REGISTER_UFUNC_SCALAR(floor_divide);
  REGISTER_UFUNC_SCALAR(power);

  // quat, quat -> quat
  arg_types[0] = quaternion_descr->type_num;
  arg_types[1] = quaternion_descr->type_num;
  arg_types[2] = quaternion_descr->type_num;
  REGISTER_UFUNC(add);
  REGISTER_UFUNC(subtract);
  REGISTER_UFUNC(multiply);
  REGISTER_UFUNC(divide);
  REGISTER_UFUNC(true_divide);
  REGISTER_UFUNC(floor_divide);
  REGISTER_UFUNC(power);
  REGISTER_UFUNC(copysign);

  /* I think before I do the following, I'll have to update numpy_dict
   * somehow, presumably with something related to
   * `PyUFunc_RegisterLoopForType`.  I should also do this for the
   * various other methods defined above. */

  // Create a custom ufunc and register it for loops.  The method for
  // doing this was pieced together from examples given on the page
  // <http://docs.scipy.org/doc/numpy/user/c-info.ufunc-tutorial.html>
  arg_dtypes[0] = PyArray_DescrFromType(NPY_DOUBLE);
  arg_dtypes[1] = quaternion_descr;
  arg_dtypes[2] = quaternion_descr;
  arg_dtypes[3] = quaternion_descr;
  arg_dtypes[4] = quaternion_descr;
  arg_dtypes[5] = quaternion_descr;
  squad_evaluate_ufunc = PyUFunc_FromFuncAndData(NULL, NULL, NULL, 0, 5, 1,
                                                 PyUFunc_None, "squad_loop",
                                                 "Calculate squad from arrays of (tau, q_i, a_i, b_ip1, q_ip1)", 0);
  PyUFunc_RegisterLoopForDescr((PyUFuncObject*)squad_evaluate_ufunc,
                               quaternion_descr,
                               &squad_loop,
                               arg_dtypes,
                               NULL);
  PyDict_SetItemString(numpy_dict, "squad_loop", squad_evaluate_ufunc);
  Py_DECREF(squad_evaluate_ufunc);

  // Add the constant `_QUATERNION_EPS` to the module as `quaternion._eps`
  PyModule_AddObject(module, "_eps", PyFloat_FromDouble(_QUATERNION_EPS));
 
  // Finally, add this quaternion object to the quaternion module itself
  PyModule_AddObject(module, "quaternion", (PyObject *)&PyQuaternion_Type);


#if PY_MAJOR_VERSION >= 3
    return module;
#else
    return;
#endif
}


==> anc/quaternion/quaternion.c <==
// Copyright (c) 2016, Michael Boyle
// See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

#ifdef __cplusplus
extern "C" {
#endif

#if defined(_MSC_VER)
  #include "math_msvc_compatibility.h"
#else
  #include <math.h>
#endif

#include <stdio.h>

#include "quaternion.h"

quaternion
quaternion_create_from_spherical_coords(double vartheta, double varphi) {
  double ct = cos(vartheta/2.);
  double cp = cos(varphi/2.);
  double st = sin(vartheta/2.);
  double sp = sin(varphi/2.);
  quaternion r = {cp*ct, -sp*st, st*cp, sp*ct};
  return r;
}

quaternion
quaternion_create_from_euler_angles(double alpha, double beta, double gamma) {
  double ca = cos(alpha/2.);
  double cb = cos(beta/2.);
  double cc = cos(gamma/2.);
  double sa = sin(alpha/2.);
  double sb = sin(beta/2.);
  double sc = sin(gamma/2.);
  quaternion r = {ca*cb*cc-sa*cb*sc, ca*sb*sc-sa*sb*cc, ca*sb*cc+sa*sb*sc, sa*cb*cc+ca*cb*sc};
  return r;
}

quaternion
quaternion_sqrt(quaternion q)
{
  double absolute = quaternion_absolute(q);
  if(fabs(1+q.w/absolute)<_QUATERNION_EPS*absolute) {
    quaternion r = {0.0, 1.0, 0.0, 0.0};
    return r;
  } else {
    double c = sqrt(absolute/(2+2*q.w/absolute));
    quaternion r = {(1.0+q.w/absolute)*c, q.x*c/absolute, q.y*c/absolute, q.z*c/absolute};
    return r;
  }
}

quaternion
quaternion_log(quaternion q)
{
  double b = sqrt(q.x*q.x + q.y*q.y + q.z*q.z);
  if(fabs(b) <= _QUATERNION_EPS*fabs(q.w)) {
    if(q.w<0.0) {
      // fprintf(stderr, "Input quaternion(%.15g, %.15g, %.15g, %.15g) has no unique logarithm; returning one arbitrarily.", q.w, q.x, q.y, q.z);
      if(fabs(q.w+1)>_QUATERNION_EPS) {
        quaternion r = {log(-q.w), M_PI, 0., 0.};
        return r;
      } else {
        quaternion r = {0., M_PI, 0., 0.};
        return r;
      }
    } else {
      quaternion r = {log(q.w), 0., 0., 0.};
      return r;
    }
  } else {
    double v = atan2(b, q.w);
    double f = v/b;
    quaternion r = { log(q.w*q.w+b*b)/2.0, f*q.x, f*q.y, f*q.z };
    return r;
  }
}

double
_quaternion_scalar_log(double s) { return log(s); }

quaternion
quaternion_scalar_power(double s, quaternion q)
{
  /* Unlike the quaternion^quaternion power, this is unambiguous. */
  if(s==0.0) { /* log(s)=-inf */
    if(! quaternion_nonzero(q)) {
      quaternion r = {1.0, 0.0, 0.0, 0.0}; /* consistent with python */
      return r;
    } else {
      quaternion r = {0.0, 0.0, 0.0, 0.0}; /* consistent with python */
      return r;
    }
  } else if(s<0.0) { /* log(s)=nan */
    // fprintf(stderr, "Input scalar (%.15g) has no unique logarithm; returning one arbitrarily.", s);
    quaternion t = {log(-s), M_PI, 0, 0};
    return quaternion_exp(quaternion_multiply(q, t));
  }
  return quaternion_exp(quaternion_multiply_scalar(q, log(s)));
}

quaternion
quaternion_exp(quaternion q)
{
  double vnorm = sqrt(q.x*q.x + q.y*q.y + q.z*q.z);
  if (vnorm > _QUATERNION_EPS) {
    double s = sin(vnorm) / vnorm;
    double e = exp(q.w);
    quaternion r = {e*cos(vnorm), e*s*q.x, e*s*q.y, e*s*q.z};
    return r;
  } else {
    quaternion r = {exp(q.w), 0, 0, 0};
    return r;
  }
}

#ifdef __cplusplus
}
#endif


==> anc/quaternion/quaternion.h <==
// Copyright (c) 2016, Michael Boyle
// See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

#ifndef __QUATERNION_H__
#define __QUATERNION_H__

#ifdef __cplusplus
extern "C" {
#endif

  #if defined(_MSC_VER)
    #include "math_msvc_compatibility.h"
  #else
    #include <math.h>
  #endif

  #define _QUATERNION_EPS 1e-14

  #if defined(_MSC_VER)
    #define NPY_INLINE __inline
  #elif defined(__GNUC__)
    #if defined(__STRICT_ANSI__)
      #define NPY_INLINE __inline__
    #else
      #define NPY_INLINE inline
    #endif
  #else
    #define NPY_INLINE
  #endif

  typedef struct {
    double w;
    double x;
    double y;
    double z;
  } quaternion;

  // Constructor-ish
  quaternion quaternion_create_from_spherical_coords(double vartheta, double varphi);
  quaternion quaternion_create_from_euler_angles(double alpha, double beta, double gamma);

  // Unary bool returners
  static NPY_INLINE int quaternion_isnan(quaternion q) {
    return isnan(q.w) || isnan(q.x) || isnan(q.y) || isnan(q.z);
  }
  static NPY_INLINE int quaternion_nonzero(quaternion q) {
    if(quaternion_isnan(q)) { return 1; }
    return ! (q.w == 0 && q.x == 0 && q.y == 0 && q.z == 0);
  }
  static NPY_INLINE int quaternion_isinf(quaternion q) {
    return isinf(q.w) || isinf(q.x) || isinf(q.y) || isinf(q.z);
  }
  static NPY_INLINE int quaternion_isfinite(quaternion q) {
    return isfinite(q.w) && isfinite(q.x) && isfinite(q.y) && isfinite(q.z);
  }

  // Binary bool returners
  static NPY_INLINE int quaternion_equal(quaternion q1, quaternion q2) {
    return
      !quaternion_isnan(q1) &&
      !quaternion_isnan(q2) &&
      q1.w == q2.w &&
      q1.x == q2.x &&
      q1.y == q2.y &&
      q1.z == q2.z;
  }
  static NPY_INLINE int quaternion_not_equal(quaternion q1, quaternion q2) {
    return !quaternion_equal(q1, q2);
  }
  static NPY_INLINE int quaternion_less(quaternion q1, quaternion q2) {
    return
      (!quaternion_isnan(q1) && !quaternion_isnan(q2))
      &&
      (q1.w != q2.w ? q1.w < q2.w :
       q1.x != q2.x ? q1.x < q2.x :
       q1.y != q2.y ? q1.y < q2.y :
       q1.z != q2.z ? q1.z < q2.z : 0);
  }
  static NPY_INLINE int quaternion_greater(quaternion q1, quaternion q2) {
    return
      (!quaternion_isnan(q1) && !quaternion_isnan(q2))
      &&
      (q1.w != q2.w ? q1.w > q2.w :
       q1.x != q2.x ? q1.x > q2.x :
       q1.y != q2.y ? q1.y > q2.y :
       q1.z != q2.z ? q1.z > q2.z : 0);
  }
  static NPY_INLINE int quaternion_less_equal(quaternion q1, quaternion q2) {
    return
      (!quaternion_isnan(q1) && !quaternion_isnan(q2))
      &&
      (q1.w != q2.w ? q1.w < q2.w :
       q1.x != q2.x ? q1.x < q2.x :
       q1.y != q2.y ? q1.y < q2.y :
       q1.z != q2.z ? q1.z < q2.z : 1);
    // Note that the final possibility is 1, whereas in
    // `quaternion_less` it was 0.  This distinction correctly
    // accounts for equality.
  }
  static NPY_INLINE int quaternion_greater_equal(quaternion q1, quaternion q2) {
    return
      (!quaternion_isnan(q1) && !quaternion_isnan(q2))
      &&
      (q1.w != q2.w ? q1.w > q2.w :
       q1.x != q2.x ? q1.x > q2.x :
       q1.y != q2.y ? q1.y > q2.y :
       q1.z != q2.z ? q1.z > q2.z : 1);
    // Note that the final possibility is 1, whereas in
    // `quaternion_greater` it was 0.  This distinction correctly
    // accounts for equality.
  }

  // Unary float returners
  quaternion quaternion_log(quaternion q); // Pre-declare; declared again below, in its rightful place
  static NPY_INLINE double quaternion_norm(quaternion q) {
    return q.w*q.w + q.x*q.x + q.y*q.y + q.z*q.z;
  }
  static NPY_INLINE double quaternion_absolute(quaternion q) {
    return sqrt(q.w*q.w + q.x*q.x + q.y*q.y + q.z*q.z);
  }
  static NPY_INLINE double quaternion_angle(quaternion q) {
    return 2 * quaternion_absolute( quaternion_log( q ) );
  }

  // Unary quaternion returners
  quaternion quaternion_sqrt(quaternion q);
  quaternion quaternion_log(quaternion q);
  quaternion quaternion_exp(quaternion q);
  static NPY_INLINE quaternion quaternion_normalized(quaternion q) {
    double q_abs = quaternion_absolute(q);
    quaternion r = {q.w/q_abs, q.x/q_abs, q.y/q_abs, q.z/q_abs};
    return r;
  }
  static NPY_INLINE quaternion quaternion_x_parity_conjugate(quaternion q) {
    quaternion r = {q.w, q.x, -q.y, -q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_x_parity_symmetric_part(quaternion q) {
    quaternion r = {q.w, q.x, 0.0, 0.0};
    return r;
  }
  static NPY_INLINE quaternion quaternion_x_parity_antisymmetric_part(quaternion q) {
    quaternion r = {0.0, 0.0, q.y, q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_y_parity_conjugate(quaternion q) {
    quaternion r = {q.w, -q.x, q.y, -q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_y_parity_symmetric_part(quaternion q) {
    quaternion r = {q.w, 0.0, q.y, 0.0};
    return r;
  }
  static NPY_INLINE quaternion quaternion_y_parity_antisymmetric_part(quaternion q) {
    quaternion r = {0.0, q.x, 0.0, q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_z_parity_conjugate(quaternion q) {
    quaternion r = {q.w, -q.x, -q.y, q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_z_parity_symmetric_part(quaternion q) {
    quaternion r = {q.w, 0.0, 0.0, q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_z_parity_antisymmetric_part(quaternion q) {
    quaternion r = {0.0, q.x, q.y, 0.0};
    return r;
  }
  static NPY_INLINE quaternion quaternion_parity_conjugate(quaternion q) {
    quaternion r = {q.w, q.x, q.y, q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_parity_symmetric_part(quaternion q) {
    quaternion r = {q.w, q.x, q.y, q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_parity_antisymmetric_part(quaternion q) {
    quaternion r = {0.0, 0.0, 0.0, 0.0};
    return r;
  }
  static NPY_INLINE quaternion quaternion_negative(quaternion q) {
    quaternion r = {-q.w, -q.x, -q.y, -q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_conjugate(quaternion q) {
    quaternion r = {q.w, -q.x, -q.y, -q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_inverse(quaternion q) {
    double norm = quaternion_norm(q);
    quaternion r = {q.w/norm, -q.x/norm, -q.y/norm, -q.z/norm};
    return r;
  }

  // Quaternion-quaternion binary quaternion returners
  static NPY_INLINE quaternion quaternion_copysign(quaternion q1, quaternion q2) {
    quaternion r = {
      copysign(q1.w, q2.w),
      copysign(q1.x, q2.x),
      copysign(q1.y, q2.y),
      copysign(q1.z, q2.z)
    };
    return r;
  }

  // Quaternion-quaternion/quaternion-scalar binary quaternion returners
  static NPY_INLINE quaternion quaternion_add(quaternion q1, quaternion q2) {
    quaternion r = {
      q1.w+q2.w,
      q1.x+q2.x,
      q1.y+q2.y,
      q1.z+q2.z,
    };
    return r;
  }
  static NPY_INLINE void quaternion_inplace_add(quaternion* q1, quaternion q2) {
    q1->w += q2.w;
    q1->x += q2.x;
    q1->y += q2.y;
    q1->z += q2.z;
    return;
  }
  static NPY_INLINE quaternion quaternion_scalar_add(double s, quaternion q) {
    quaternion r = {s+q.w, q.x, q.y, q.z};
    return r;
  }
  static NPY_INLINE void quaternion_inplace_scalar_add(double s, quaternion* q) {
    q->w += s;
    return;
  }
  static NPY_INLINE quaternion quaternion_add_scalar(quaternion q, double s) {
    quaternion r = {s+q.w, q.x, q.y, q.z};
    return r;
  }
  static NPY_INLINE void quaternion_inplace_add_scalar(quaternion* q, double s) {
    q->w += s;
    return;
  }
  static NPY_INLINE quaternion quaternion_subtract(quaternion q1, quaternion q2) {
    quaternion r = {
      q1.w-q2.w,
      q1.x-q2.x,
      q1.y-q2.y,
      q1.z-q2.z,
    };
    return r;
  }
  static NPY_INLINE void quaternion_inplace_subtract(quaternion* q1, quaternion q2) {
    q1->w -= q2.w;
    q1->x -= q2.x;
    q1->y -= q2.y;
    q1->z -= q2.z;
    return;
  }
  static NPY_INLINE quaternion quaternion_scalar_subtract(double s, quaternion q) {
    quaternion r = {s-q.w, -q.x, -q.y, -q.z};
    return r;
  }
  static NPY_INLINE quaternion quaternion_subtract_scalar(quaternion q, double s) {
    quaternion r = {q.w-s, q.x, q.y, q.z};
    return r;
  }
  static NPY_INLINE void quaternion_inplace_subtract_scalar(quaternion* q, double s) {
    q->w -= s;
    return;
  }
  static NPY_INLINE quaternion quaternion_multiply(quaternion q1, quaternion q2) {
    quaternion r = {
      q1.w*q2.w - q1.x*q2.x - q1.y*q2.y - q1.z*q2.z,
      q1.w*q2.x + q1.x*q2.w + q1.y*q2.z - q1.z*q2.y,
      q1.w*q2.y - q1.x*q2.z + q1.y*q2.w + q1.z*q2.x,
      q1.w*q2.z + q1.x*q2.y - q1.y*q2.x + q1.z*q2.w,
    };
    return r;
  }
  static NPY_INLINE void quaternion_inplace_multiply(quaternion* q1a, quaternion q2) {
    quaternion q1 = {q1a->w, q1a->x, q1a->y, q1a->z};
    q1a->w = q1.w*q2.w - q1.x*q2.x - q1.y*q2.y - q1.z*q2.z;
    q1a->x = q1.w*q2.x + q1.x*q2.w + q1.y*q2.z - q1.z*q2.y;
    q1a->y = q1.w*q2.y - q1.x*q2.z + q1.y*q2.w + q1.z*q2.x;
    q1a->z = q1.w*q2.z + q1.x*q2.y - q1.y*q2.x + q1.z*q2.w;
    return;
  }
  static NPY_INLINE quaternion quaternion_scalar_multiply(double s, quaternion q) {
    quaternion r = {s*q.w, s*q.x, s*q.y, s*q.z};
    return r;
  }
  static NPY_INLINE void quaternion_inplace_scalar_multiply(double s, quaternion* q) {
    q->w *= s;
    q->x *= s;
    q->y *= s;
    q->z *= s;
    return;
  }
  static NPY_INLINE quaternion quaternion_multiply_scalar(quaternion q, double s) {
    quaternion r = {s*q.w, s*q.x, s*q.y, s*q.z};
    return r;
  }
  static NPY_INLINE void quaternion_inplace_multiply_scalar(quaternion* q, double s) {
    q->w *= s;
    q->x *= s;
    q->y *= s;
    q->z *= s;
    return;
  }
  static NPY_INLINE quaternion quaternion_divide(quaternion q1, quaternion q2) {
    double q2norm = q2.w*q2.w + q2.x*q2.x + q2.y*q2.y + q2.z*q2.z;
    quaternion r = {
      (  q1.w*q2.w + q1.x*q2.x + q1.y*q2.y + q1.z*q2.z) / q2norm,
      (- q1.w*q2.x + q1.x*q2.w - q1.y*q2.z + q1.z*q2.y) / q2norm,
      (- q1.w*q2.y + q1.x*q2.z + q1.y*q2.w - q1.z*q2.x) / q2norm,
      (- q1.w*q2.z - q1.x*q2.y + q1.y*q2.x + q1.z*q2.w) / q2norm
    };
    return r;
  }
  static NPY_INLINE void quaternion_inplace_divide(quaternion* q1a, quaternion q2) {
    double q2norm;
    quaternion q1 = *q1a;
    q2norm = q2.w*q2.w + q2.x*q2.x + q2.y*q2.y + q2.z*q2.z;
    q1a->w = ( q1.w*q2.w + q1.x*q2.x + q1.y*q2.y + q1.z*q2.z)/q2norm;
    q1a->x = (-q1.w*q2.x + q1.x*q2.w - q1.y*q2.z + q1.z*q2.y)/q2norm;
    q1a->y = (-q1.w*q2.y + q1.x*q2.z + q1.y*q2.w - q1.z*q2.x)/q2norm;
    q1a->z = (-q1.w*q2.z - q1.x*q2.y + q1.y*q2.x + q1.z*q2.w)/q2norm;
    return;
  }
  static NPY_INLINE quaternion quaternion_scalar_divide(double s, quaternion q) {
    double qnorm = q.w*q.w + q.x*q.x + q.y*q.y + q.z*q.z;
    quaternion r = {
      ( s*q.w) / qnorm,
      (-s*q.x) / qnorm,
      (-s*q.y) / qnorm,
      (-s*q.z) / qnorm
    };
    return r;
  }
  /* The following function is impossible, but listed for completeness: */
  /* static NPY_INLINE void quaternion_inplace_scalar_divide(double* sa, quaternion q2) { } */
  static NPY_INLINE quaternion quaternion_divide_scalar(quaternion q, double s) {
    quaternion r = {q.w/s, q.x/s, q.y/s, q.z/s};
    return r;
  }
  static NPY_INLINE void quaternion_inplace_divide_scalar(quaternion* q, double s) {
    q->w /= s;
    q->x /= s;
    q->y /= s;
    q->z /= s;
    return;
  }
  static NPY_INLINE quaternion quaternion_power(quaternion q, quaternion p) {
    /* Note that the following is just my chosen definition of the power. */
    /* Other definitions may disagree due to non-commutativity. */
    if(! quaternion_nonzero(q)) { /* log(q)=-inf */
      if(! quaternion_nonzero(p)) {
        quaternion r = {1.0, 0.0, 0.0, 0.0}; /* consistent with python */
        return r;
      } else {
        quaternion r = {0.0, 0.0, 0.0, 0.0}; /* consistent with python */
        return r;
      }
    }
    return quaternion_exp(quaternion_multiply(quaternion_log(q), p));
  }
  static NPY_INLINE void quaternion_inplace_power(quaternion* q1, quaternion q2) {
    /* Not overly useful as an in-place operator, but here for completeness. */
    quaternion q3 = quaternion_power(*q1,q2);
    *q1 = q3;
    return;
  }
  quaternion quaternion_scalar_power(double s, quaternion q);
  static NPY_INLINE void quaternion_inplace_scalar_power(double s, quaternion* q) {
    /* Not overly useful as an in-place operator, but here for completeness. */
    quaternion q2 = quaternion_scalar_power(s, *q);
    *q = q2;
    return;
  }
  static NPY_INLINE quaternion quaternion_power_scalar(quaternion q, double s) {
    /* Unlike the quaternion^quaternion power, this is unambiguous. */
    if(! quaternion_nonzero(q)) { /* log(q)=-inf */
      if(s==0) {
        quaternion r = {1.0, 0.0, 0.0, 0.0}; /* consistent with python */
        return r;
      } else {
        quaternion r = {0.0, 0.0, 0.0, 0.0}; /* consistent with python */
        return r;
      }
    }
    return quaternion_exp(quaternion_multiply_scalar(quaternion_log(q), s));
  }
  static NPY_INLINE void quaternion_inplace_power_scalar(quaternion* q, double s) {
    /* Not overly useful as an in-place operator, but here for completeness. */
    quaternion q2 = quaternion_power_scalar(*q, s);
    *q = q2;
    return;
  }

  // Associated functions
  static NPY_INLINE double rotor_intrinsic_distance(quaternion q1, quaternion q2) {
    return 2*quaternion_absolute(quaternion_log(quaternion_divide(q1,q2)));
  }
  static NPY_INLINE double rotor_chordal_distance(quaternion q1, quaternion q2) {
    return quaternion_absolute(quaternion_subtract(q1,q2));
  }
  static NPY_INLINE double rotation_intrinsic_distance(quaternion q1, quaternion q2) {
    if(rotor_chordal_distance(q1,q2)<=1.414213562373096) {
      return 2*quaternion_absolute(quaternion_log(quaternion_divide(q1,q2)));
    } else {
      return 2*quaternion_absolute(quaternion_log(quaternion_divide(q1,quaternion_negative(q2))));
    }
  }
  static NPY_INLINE double rotation_chordal_distance(quaternion q1, quaternion q2) {
    if(rotor_chordal_distance(q1,q2)<=1.414213562373096) {
      return quaternion_absolute(quaternion_subtract(q1,q2));
    } else {
      return quaternion_absolute(quaternion_add(q1,q2));
    }
  }
  static NPY_INLINE quaternion slerp(quaternion q1, quaternion q2, double tau) {
    if(rotor_chordal_distance(q1,q2)<=1.414213562373096) {
      return quaternion_multiply( quaternion_power_scalar(quaternion_divide(q2,q1), tau), q1);
    } else {
      return quaternion_multiply( quaternion_power_scalar(quaternion_divide(quaternion_negative(q2),q1), tau), q1);
    }
  }
  static NPY_INLINE quaternion squad_evaluate(double tau_i, quaternion q_i, quaternion a_i, quaternion b_ip1, quaternion q_ip1) {
    return slerp(slerp(q_i, q_ip1, tau_i),
                 slerp(a_i, b_ip1, tau_i),
                 2*tau_i*(1-tau_i));
  }


#ifdef __cplusplus
}
#endif

#endif // __QUATERNION_H__


==> anc/quaternion/quaternion_time_series.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

import numpy as np
import quaternion
from quaternion.numba_wrapper import njit


def squad(R_in, t_in, t_out):
    """Spherical "quadrangular" interpolation of rotors with a cubic spline

    This is the best way to interpolate rotations.  It uses the analog
    of a cubic spline, except that the interpolant is confined to the
    rotor manifold in a natural way.  Alternative methods involving
    interpolation of other coordinates on the rotation group or
    normalization of interpolated values give bad results.  The
    results from this method are as natural as any, and are continuous
    in first and second derivatives.

    The input `R_in` rotors are assumed to be reasonably continuous
    (no sign flips), and the input `t` arrays are assumed to be
    sorted.  No checking is done for either case, and you may get
    silently bad results if these conditions are violated.

    """
    if R_in.size == 0 or t_out.size == 0:
        return np.array((), dtype=np.quaternion)

    # This list contains an index for each `t_out` such that
    # t_in[i-1] <= t_out < t_in[i]
    # Note that `side='right'` is much faster in my tests
    i_in_for_out = t_in.searchsorted(t_out, side='left')
    np.clip(i_in_for_out, 0, len(t_in) - 1, out=i_in_for_out)
    i_in = np.unique(i_in_for_out)

    # Now, for each index `i` in `i_in`, we need to compute the
    # interpolation "coefficients" (`A_i`, `B_ip1`).
    #
    # I previously tested an explicit version of the loops below,
    # comparing `stride_tricks.as_strided` with explicit
    # implementation via `roll` (as seen here).  I found that the
    # `roll` was significantly more efficient for simple calculations,
    # though the difference is probably totally washed out here.  In
    # any case, it might be useful to test again.
    #
    A = R_in * np.exp((- np.log((~R_in) * np.roll(R_in, -1))
                       + np.log((~np.roll(R_in, 1)) * R_in) * ((np.roll(t_in, -1) - t_in) / (t_in - np.roll(t_in, 1)))
                       ) * 0.25)
    B = np.roll(R_in, -1) * np.exp((np.log((~np.roll(R_in, -1)) * np.roll(R_in, -2))
                                    * ((np.roll(t_in, -1) - t_in) / (np.roll(t_in, -2) - np.roll(t_in, -1)))
                                    - np.log((~R_in) * np.roll(R_in, -1))) * -0.25)

    # Correct the first and last A time steps, and last two B time steps
    A[0] = R_in[0] * np.exp((np.log((~R_in[0])*R_in[1])
                             + np.log((~(R_in[0]*(~R_in[1])*R_in[0]))*R_in[0])
                             - 2 * np.log((~R_in[0]) * R_in[1])
                             ) * 0.25)
    A[-1] = R_in[-1]
    B[-2] = R_in[-1]
    #B[-1] = quaternion.one

    # Use the coefficients at the corresponding t_out indices to
    # compute the squad interpolant
    R_ip1 = np.array(np.roll(R_in, -1)[i_in_for_out])
    R_ip1[-1] = R_ip1[-2]*(~R_ip1[-3])*R_ip1[-2]
    tau = (t_out - t_in[i_in_for_out]) / ((np.roll(t_in, -1) - t_in)[i_in_for_out])
    R_out = np.squad_loop(tau, R_in[i_in_for_out], A[i_in_for_out], B[i_in_for_out], R_ip1)

    return R_out


@njit
def frame_from_angular_velocity_integrand(rfrak, Omega):
    import math
    rfrakMag = math.sqrt(rfrak[0] * rfrak[0] + rfrak[1] * rfrak[1] + rfrak[2] * rfrak[2])
    OmegaMag = math.sqrt(Omega[0] * Omega[0] + Omega[1] * Omega[1] + Omega[2] * Omega[2])
    # If the matrix is really close to the identity, return
    if rfrakMag < Quaternion_Epsilon * OmegaMag:
        return Omega[0] / 2.0, Omega[1] / 2.0, Omega[2] / 2.0
    # If the matrix is really close to singular, it's equivalent to the identity, so return
    if abs(math.sin(rfrakMag)) < Quaternion_Epsilon:
        return Omega[0] / 2.0, Omega[1] / 2.0, Omega[2] / 2.0

    OmegaOver2 = Omega[0] / 2.0, Omega[1] / 2.0, Omega[2] / 2.0
    rfrakHat = rfrak[0] / rfrakMag, rfrak[1] / rfrakMag, rfrak[2] / rfrakMag

    return ((OmegaOver2 - rfrakHat * dot(rfrakHat, OmegaOver2)) * (rfrakMag / math.tan(rfrakMag))
            + rfrakHat * dot(rfrakHat, OmegaOver2) + cross(OmegaOver2, rfrak))

==> anc/quaternion/requirements.txt <==
numpy>=1.7

==> anc/quaternion/setup.cfg <==
[pytest]
minversion = 2.1
norecursedirs = .* build install ENV
addopts = -v --tb=short --doctest-glob=''


==> anc/quaternion/setup.py <==
#!/usr/bin/env python

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/quaternion/blob/master/LICENSE>

from auto_version import calculate_version, build_py_copy_version


def configuration(parent_package='', top_path=None):
    import numpy
    from distutils.errors import DistutilsError

    if numpy.__dict__.get('quaternion') is not None:
        raise DistutilsError('The target NumPy already has a quaternion type')
    from numpy.distutils.misc_util import Configuration
    compile_args = ['-ffast-math', '-O3']
    config = Configuration('quaternion', parent_package, top_path)
    config.add_extension('numpy_quaternion',
                         ['quaternion.c', 'numpy_quaternion.c'],
                         depends=['quaternion.c', 'quaternion.h', 'numpy_quaternion.c'],
                         extra_compile_args=compile_args, )
    return config


if __name__ == "__main__":
    from numpy.distutils.core import setup

    setup(name='numpy-',
          configuration=configuration,
          version=calculate_version(),
          cmdclass={'build_py': build_py_copy_version},
          url='https://github.com/moble/quaternion',
          author='Michael Boyle',
          author_email='',
    )


==> anc/quaternion/test/ScratchPaper.ipynb <==
{
 "metadata": {
  "name": "",
  "signature": "sha256:31a58958351802834d98e0d3b9e17b7629fd18f7d1cc0d5af48ce95fe55a7eb4"
 },
 "nbformat": 3,
 "nbformat_minor": 0,
 "worksheets": [
  {
   "cells": [
    {
     "cell_type": "heading",
     "level": 1,
     "metadata": {},
     "source": [
      "Spherical functions"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "from __future__ import print_function, division, absolute_import\n",
      "\n",
      "import numpy as np\n",
      "import random\n",
      "import quaternion\n",
      "import numbapro as nb\n",
      "from numbapro import *\n",
      "import spherical_functions as sp\n",
      "\n",
      "ru = lambda : random.uniform(-1,1)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 1
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Wigner 3-j symbols"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "j1,j2,j3,m1,m2,m3 = 1, 0, 1, 0, 0, (-0 - 0)\n",
      "sp.Wigner3j(j1,j2,j3,m1,m2,m3), sp.Wigner3j(j1,(j2+j3-m1)/2,(j2+j3+m1)/2,j3-j2,(j2-j3-m1)/2+m1+m2,(j2-j3+m1)/2-m1-m2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 2,
       "text": [
        "(-0.5773502691896257, 0.0)"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "j1,(j2+j3-m1)/2,(j2+j3+m1)/2,j3-j2,(j2-j3-m1)/2+m1+m2,(j2-j3+m1)/2-m1-m2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 3,
       "text": [
        "(1, 0.5, 0.5, 1, -0.5, -0.5)"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "j2,j3,m1,(j2-j3-m1)/2"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 5,
       "text": [
        "(0, 1, 0, -0.5)"
       ]
      }
     ],
     "prompt_number": 5
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "%%timeit\n",
      "for j1 in range(8):\n",
      "    for j2 in range(8):\n",
      "        for j3 in range(8):\n",
      "            for m1 in range(-j1,j1+1):\n",
      "                for m2 in range(-j2,j2+1):\n",
      "                    sp.wigner3j(j1,j2,j3,m1,m2,-m1-m2)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10 loops, best of 3: 22.5 ms per loop\n"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "i=0\n",
      "for j1 in range(8):\n",
      "    for j2 in range(8):\n",
      "        for j3 in range(8):\n",
      "            for m1 in range(-j1,j1+1):\n",
      "                for m2 in range(-j2,j2+1):\n",
      "                    i+=1\n",
      "i"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 3,
       "text": [
        "32768"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "22.5e-3/_"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 4,
       "text": [
        "6.866455078125e-07"
       ]
      }
     ],
     "prompt_number": 4
    },
    {
     "cell_type": "heading",
     "level": 3,
     "metadata": {},
     "source": [
      "Wigner $\\mathfrak{D}$ symbols"
     ]
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "q = np.quaternion(ru(), ru(), ru(), ru())\n",
      "q = q/q.abs()\n",
      "q"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 2,
       "text": [
        "quaternion(0.542904926009884, -0.513641541910117, 0.265393949689424, -0.609091667326559)"
       ]
      }
     ],
     "prompt_number": 2
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Using slow wrapper\n",
      "\n",
      "ells = range(16+1)\n",
      "evals = np.empty_like(ells, dtype=int)\n",
      "nanoseconds = np.empty_like(ells, dtype=float)\n",
      "for i,ell_max in enumerate(ells):\n",
      "    indices = np.array([[ell, mp, m] for ell in range(ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)], dtype=int)\n",
      "    elements = np.empty((indices.shape[0],), dtype=complex)\n",
      "    result = %timeit -o sp.WignerD(q, indices)\n",
      "    evals[i] = len(indices)\n",
      "    nanoseconds[i] = 1e9*result.best/len(indices)\n",
      "    print(\"With ell_max={0}, and {1} evaluations, each D component averages {2:.0f} ns\".format(ell_max,evals[i],nanoseconds[i]))\n",
      "    sys.stdout.flush()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 5.55 \u00b5s per loop\n",
        "With ell_max=0, and 1 evaluations, each D component averages 5555 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 21.9 \u00b5s per loop\n",
        "With ell_max=1, and 10 evaluations, each D component averages 2194 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 67.2 \u00b5s per loop\n",
        "With ell_max=2, and 35 evaluations, each D component averages 1920 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 154 \u00b5s per loop\n",
        "With ell_max=3, and 84 evaluations, each D component averages 1833 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 295 \u00b5s per loop\n",
        "With ell_max=4, and 165 evaluations, each D component averages 1786 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 522 \u00b5s per loop\n",
        "With ell_max=5, and 286 evaluations, each D component averages 1825 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 825 \u00b5s per loop\n",
        "With ell_max=6, and 455 evaluations, each D component averages 1813 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.28 ms per loop\n",
        "With ell_max=7, and 680 evaluations, each D component averages 1877 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.77 ms per loop\n",
        "With ell_max=8, and 969 evaluations, each D component averages 1830 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 2.32 ms per loop\n",
        "With ell_max=9, and 1330 evaluations, each D component averages 1746 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 3.07 ms per loop\n",
        "With ell_max=10, and 1771 evaluations, each D component averages 1731 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 4.03 ms per loop\n",
        "With ell_max=11, and 2300 evaluations, each D component averages 1750 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 4.99 ms per loop\n",
        "With ell_max=12, and 2925 evaluations, each D component averages 1705 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 6.16 ms per loop\n",
        "With ell_max=13, and 3654 evaluations, each D component averages 1686 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 8.07 ms per loop\n",
        "With ell_max=14, and 4495 evaluations, each D component averages 1796 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 9.39 ms per loop\n",
        "With ell_max=15, and 5456 evaluations, each D component averages 1722 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 11.6 ms per loop\n",
        "With ell_max=16, and 6545 evaluations, each D component averages 1772 ns\n"
       ]
      }
     ],
     "prompt_number": 9
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Directly using jitted inner function, also creating array\n",
      "\n",
      "ells = range(16+1)\n",
      "evals = np.empty_like(ells, dtype=int)\n",
      "nanoseconds = np.empty_like(ells, dtype=float)\n",
      "for i,ell_max in enumerate(ells):\n",
      "    indices = np.array([[ell, mp, m] for ell in range(ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)], dtype=int)\n",
      "    result = %timeit -o sp._WignerD(q.a, q.b, indices, np.empty((indices.shape[0],), dtype=complex))\n",
      "    evals[i] = len(indices)\n",
      "    nanoseconds[i] = 1e9*result.best/len(indices)\n",
      "    print(\"With ell_max={0}, and {1} evaluations, each D component averages {2:.0f} ns\".format(ell_max,evals[i],nanoseconds[i]))\n",
      "    sys.stdout.flush()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000000 loops, best of 3: 1.28 \u00b5s per loop\n",
        "With ell_max=0, and 1 evaluations, each D component averages 1284 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 3.06 \u00b5s per loop\n",
        "With ell_max=1, and 10 evaluations, each D component averages 306 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 8.69 \u00b5s per loop\n",
        "With ell_max=2, and 35 evaluations, each D component averages 248 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 20.3 \u00b5s per loop\n",
        "With ell_max=3, and 84 evaluations, each D component averages 242 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 41.6 \u00b5s per loop\n",
        "With ell_max=4, and 165 evaluations, each D component averages 252 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 74.3 \u00b5s per loop\n",
        "With ell_max=5, and 286 evaluations, each D component averages 260 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 122 \u00b5s per loop\n",
        "With ell_max=6, and 455 evaluations, each D component averages 268 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 186 \u00b5s per loop\n",
        "With ell_max=7, and 680 evaluations, each D component averages 274 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 271 \u00b5s per loop\n",
        "With ell_max=8, and 969 evaluations, each D component averages 280 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 381 \u00b5s per loop\n",
        "With ell_max=9, and 1330 evaluations, each D component averages 286 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 515 \u00b5s per loop\n",
        "With ell_max=10, and 1771 evaluations, each D component averages 291 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 680 \u00b5s per loop\n",
        "With ell_max=11, and 2300 evaluations, each D component averages 295 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 877 \u00b5s per loop\n",
        "With ell_max=12, and 2925 evaluations, each D component averages 300 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.12 ms per loop\n",
        "With ell_max=13, and 3654 evaluations, each D component averages 307 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.37 ms per loop\n",
        "With ell_max=14, and 4495 evaluations, each D component averages 305 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.65 ms per loop\n",
        "With ell_max=15, and 5456 evaluations, each D component averages 303 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 1.99 ms per loop\n",
        "With ell_max=16, and 6545 evaluations, each D component averages 304 ns\n"
       ]
      }
     ],
     "prompt_number": 8
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# After re-configuring the calculation\n",
      "\n",
      "ells = range(16+1)\n",
      "evals = np.empty_like(ells, dtype=int)\n",
      "nanoseconds = np.empty_like(ells, dtype=float)\n",
      "for i,ell_max in enumerate(ells):\n",
      "    indices = np.array([[ell, mp, m] for ell in range(ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)], dtype=int)\n",
      "    elements = np.empty((indices.shape[0],), dtype=complex)\n",
      "    result = %timeit -o sp._WignerD(q.a, q.b, indices, elements)\n",
      "    evals[i] = len(indices)\n",
      "    nanoseconds[i] = 1e9*result.best/len(indices)\n",
      "    print(\"With ell_max={0}, and {1} evaluations, each D component averages {2:.0f} ns\".format(ell_max,evals[i],nanoseconds[i]))\n",
      "    sys.stdout.flush()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000000 loops, best of 3: 558 ns per loop\n",
        "With ell_max=0, and 1 evaluations, each D component averages 558 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 2.04 \u00b5s per loop\n",
        "With ell_max=1, and 10 evaluations, each D component averages 204 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 7.18 \u00b5s per loop\n",
        "With ell_max=2, and 35 evaluations, each D component averages 205 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 17.7 \u00b5s per loop\n",
        "With ell_max=3, and 84 evaluations, each D component averages 211 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 35.2 \u00b5s per loop\n",
        "With ell_max=4, and 165 evaluations, each D component averages 213 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 66.7 \u00b5s per loop\n",
        "With ell_max=5, and 286 evaluations, each D component averages 233 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 109 \u00b5s per loop\n",
        "With ell_max=6, and 455 evaluations, each D component averages 239 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 165 \u00b5s per loop\n",
        "With ell_max=7, and 680 evaluations, each D component averages 243 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 243 \u00b5s per loop\n",
        "With ell_max=8, and 969 evaluations, each D component averages 250 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 336 \u00b5s per loop\n",
        "With ell_max=9, and 1330 evaluations, each D component averages 252 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 456 \u00b5s per loop\n",
        "With ell_max=10, and 1771 evaluations, each D component averages 258 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 620 \u00b5s per loop\n",
        "With ell_max=11, and 2300 evaluations, each D component averages 270 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 792 \u00b5s per loop\n",
        "With ell_max=12, and 2925 evaluations, each D component averages 271 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.01 ms per loop\n",
        "With ell_max=13, and 3654 evaluations, each D component averages 277 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.25 ms per loop\n",
        "With ell_max=14, and 4495 evaluations, each D component averages 279 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.57 ms per loop\n",
        "With ell_max=15, and 5456 evaluations, each D component averages 287 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.87 ms per loop\n",
        "With ell_max=16, and 6545 evaluations, each D component averages 285 ns\n"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Directly using jitted inner function\n",
      "\n",
      "ells = range(16+1)\n",
      "evals = np.empty_like(ells, dtype=int)\n",
      "nanoseconds = np.empty_like(ells, dtype=float)\n",
      "for i,ell_max in enumerate(ells):\n",
      "    indices = np.array([[ell, mp, m] for ell in range(ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)], dtype=int)\n",
      "    elements = np.empty((indices.shape[0],), dtype=complex)\n",
      "    result = %timeit -o sp._WignerD(q.a, q.b, indices, elements)\n",
      "    evals[i] = len(indices)\n",
      "    nanoseconds[i] = 1e9*result.best/len(indices)\n",
      "    print(\"With ell_max={0}, and {1} evaluations, each D component averages {2:.0f} ns\".format(ell_max,evals[i],nanoseconds[i]))\n",
      "    sys.stdout.flush()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000000 loops, best of 3: 615 ns per loop\n",
        "With ell_max=0, and 1 evaluations, each D component averages 615 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 2.26 \u00b5s per loop\n",
        "With ell_max=1, and 10 evaluations, each D component averages 226 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 7.87 \u00b5s per loop\n",
        "With ell_max=2, and 35 evaluations, each D component averages 225 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100000 loops, best of 3: 19.5 \u00b5s per loop\n",
        "With ell_max=3, and 84 evaluations, each D component averages 233 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 41.5 \u00b5s per loop\n",
        "With ell_max=4, and 165 evaluations, each D component averages 251 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 72.8 \u00b5s per loop\n",
        "With ell_max=5, and 286 evaluations, each D component averages 255 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 120 \u00b5s per loop\n",
        "With ell_max=6, and 455 evaluations, each D component averages 264 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 186 \u00b5s per loop\n",
        "With ell_max=7, and 680 evaluations, each D component averages 273 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 269 \u00b5s per loop\n",
        "With ell_max=8, and 969 evaluations, each D component averages 278 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 381 \u00b5s per loop\n",
        "With ell_max=9, and 1330 evaluations, each D component averages 287 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 520 \u00b5s per loop\n",
        "With ell_max=10, and 1771 evaluations, each D component averages 294 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 686 \u00b5s per loop\n",
        "With ell_max=11, and 2300 evaluations, each D component averages 298 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 876 \u00b5s per loop\n",
        "With ell_max=12, and 2925 evaluations, each D component averages 300 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.12 ms per loop\n",
        "With ell_max=13, and 3654 evaluations, each D component averages 307 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.37 ms per loop\n",
        "With ell_max=14, and 4495 evaluations, each D component averages 304 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.65 ms per loop\n",
        "With ell_max=15, and 5456 evaluations, each D component averages 302 ns\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 1.98 ms per loop\n",
        "With ell_max=16, and 6545 evaluations, each D component averages 303 ns\n"
       ]
      }
     ],
     "prompt_number": 3
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "# Before wrapping key math parts in jit\n",
      "\n",
      "ells = range(1,16)\n",
      "evals = np.empty_like(ells, dtype=int)\n",
      "microseconds = np.empty_like(ells, dtype=float)\n",
      "for i,ell_max in enumerate(ells):\n",
      "    indices = np.array([[ell, mp, m] for ell in range(ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)])\n",
      "    result = %timeit -o sp.wignerD(q.a, q.b, indices)\n",
      "    evals[i] = len(indices)\n",
      "    microseconds[i] = 1e6*result.best/len(indices)\n",
      "    print(\"With ell_max={0}, and {1} evaluations, each D component averages {2:.3} \u00b5s\".format(ell_max,evals[i],microseconds[i]))\n",
      "    sys.stdout.flush()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 48.5 \u00b5s per loop\n",
        "With ell_max=1, and 10 evaluations, each D component averages 4.85 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10000 loops, best of 3: 151 \u00b5s per loop\n",
        "With ell_max=2, and 35 evaluations, each D component averages 4.32 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 351 \u00b5s per loop\n",
        "With ell_max=3, and 84 evaluations, each D component averages 4.18 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 675 \u00b5s per loop\n",
        "With ell_max=4, and 165 evaluations, each D component averages 4.09 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.18 ms per loop\n",
        "With ell_max=5, and 286 evaluations, each D component averages 4.13 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "1000 loops, best of 3: 1.85 ms per loop\n",
        "With ell_max=6, and 455 evaluations, each D component averages 4.07 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 2.6 ms per loop\n",
        "With ell_max=7, and 680 evaluations, each D component averages 3.82 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 3.73 ms per loop\n",
        "With ell_max=8, and 969 evaluations, each D component averages 3.85 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 5.12 ms per loop\n",
        "With ell_max=9, and 1330 evaluations, each D component averages 3.85 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 6.78 ms per loop\n",
        "With ell_max=10, and 1771 evaluations, each D component averages 3.83 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 8.8 ms per loop\n",
        "With ell_max=11, and 2300 evaluations, each D component averages 3.83 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 11.1 ms per loop\n",
        "With ell_max=12, and 2925 evaluations, each D component averages 3.79 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 14.4 ms per loop\n",
        "With ell_max=13, and 3654 evaluations, each D component averages 3.95 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "100 loops, best of 3: 17.4 ms per loop\n",
        "With ell_max=14, and 4495 evaluations, each D component averages 3.86 \u00b5s\n"
       ]
      },
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "10 loops, best of 3: 20.3 ms per loop\n",
        "With ell_max=15, and 5456 evaluations, each D component averages 3.73 \u00b5s\n"
       ]
      }
     ],
     "prompt_number": 20
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "plot(evals, microseconds)"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 22,
       "text": [
        "[<matplotlib.lines.Line2D at 0x102fb5690>]"
       ]
      },
      {
       "metadata": {},
       "output_type": "display_data",
       "svg": [
        "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
        "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
        "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
        "<!-- Created with matplotlib (http://matplotlib.org/) -->\n",
        "<svg height=\"641pt\" version=\"1.1\" viewBox=\"0 0 1065 641\" width=\"1065pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
        " <defs>\n",
        "  <style type=\"text/css\">\n",
        "*{stroke-linecap:butt;stroke-linejoin:round;}\n",
        "  </style>\n",
        " </defs>\n",
        " <g id=\"figure_1\">\n",
        "  <g id=\"patch_1\">\n",
        "   <path d=\"\n",
        "M0 641.477\n",
        "L1065.84 641.477\n",
        "L1065.84 0\n",
        "L0 0\n",
        "z\n",
        "\" style=\"fill:none;\"/>\n",
        "  </g>\n",
        "  <g id=\"axes_1\">\n",
        "   <g id=\"patch_2\">\n",
        "    <path d=\"\n",
        "M34.965 614.792\n",
        "L1039.37 614.792\n",
        "L1039.37 14.9425\n",
        "L34.965 14.9425\n",
        "z\n",
        "\" style=\"fill:#ffffff;\"/>\n",
        "   </g>\n",
        "   <g id=\"line2d_1\">\n",
        "    <path clip-path=\"url(#p15c525d802)\" d=\"\n",
        "M36.639 78.1022\n",
        "L40.824 307.721\n",
        "L49.0266 365.569\n",
        "L62.586 403.323\n",
        "L82.8414 387.741\n",
        "L111.132 414.652\n",
        "L148.797 519.113\n",
        "L197.176 506.779\n",
        "L257.607 508.652\n",
        "L331.43 517.005\n",
        "L419.985 518.04\n",
        "L524.61 531.527\n",
        "L646.645 466.78\n",
        "L787.428 501.811\n",
        "L948.299 559.788\" style=\"fill:none;stroke:#0000ff;stroke-linecap:square;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_3\">\n",
        "    <path d=\"\n",
        "M34.965 14.9425\n",
        "L1039.37 14.9425\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_4\">\n",
        "    <path d=\"\n",
        "M1039.37 614.792\n",
        "L1039.37 14.9425\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_5\">\n",
        "    <path d=\"\n",
        "M34.965 614.792\n",
        "L1039.37 614.792\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;\"/>\n",
        "   </g>\n",
        "   <g id=\"patch_6\">\n",
        "    <path d=\"\n",
        "M34.965 614.792\n",
        "L34.965 14.9425\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;\"/>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_1\">\n",
        "    <g id=\"xtick_1\">\n",
        "     <g id=\"line2d_2\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 -4\" id=\"m93b0483c22\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_3\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L0 4\" id=\"m741efc42ff\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_1\">\n",
        "      <!-- 0 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 66.4062\n",
        "Q24.1719 66.4062 20.3281 58.9062\n",
        "Q16.5 51.4219 16.5 36.375\n",
        "Q16.5 21.3906 20.3281 13.8906\n",
        "Q24.1719 6.39062 31.7812 6.39062\n",
        "Q39.4531 6.39062 43.2812 13.8906\n",
        "Q47.125 21.3906 47.125 36.375\n",
        "Q47.125 51.4219 43.2812 58.9062\n",
        "Q39.4531 66.4062 31.7812 66.4062\n",
        "M31.7812 74.2188\n",
        "Q44.0469 74.2188 50.5156 64.5156\n",
        "Q56.9844 54.8281 56.9844 36.375\n",
        "Q56.9844 17.9688 50.5156 8.26562\n",
        "Q44.0469 -1.42188 31.7812 -1.42188\n",
        "Q19.5312 -1.42188 13.0625 8.26562\n",
        "Q6.59375 17.9688 6.59375 36.375\n",
        "Q6.59375 54.8281 13.0625 64.5156\n",
        "Q19.5312 74.2188 31.7812 74.2188\" id=\"BitstreamVeraSans-Roman-30\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(30.93375 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_2\">\n",
        "     <g id=\"line2d_4\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"202.365\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_5\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"202.365\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_2\">\n",
        "      <!-- 1000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M12.4062 8.29688\n",
        "L28.5156 8.29688\n",
        "L28.5156 63.9219\n",
        "L10.9844 60.4062\n",
        "L10.9844 69.3906\n",
        "L28.4219 72.9062\n",
        "L38.2812 72.9062\n",
        "L38.2812 8.29688\n",
        "L54.3906 8.29688\n",
        "L54.3906 0\n",
        "L12.4062 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-31\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(183.415 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-31\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_3\">\n",
        "     <g id=\"line2d_6\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"369.765\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_7\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"369.765\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_3\">\n",
        "      <!-- 2000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M19.1875 8.29688\n",
        "L53.6094 8.29688\n",
        "L53.6094 0\n",
        "L7.32812 0\n",
        "L7.32812 8.29688\n",
        "Q12.9375 14.1094 22.625 23.8906\n",
        "Q32.3281 33.6875 34.8125 36.5312\n",
        "Q39.5469 41.8438 41.4219 45.5312\n",
        "Q43.3125 49.2188 43.3125 52.7812\n",
        "Q43.3125 58.5938 39.2344 62.25\n",
        "Q35.1562 65.9219 28.6094 65.9219\n",
        "Q23.9688 65.9219 18.8125 64.3125\n",
        "Q13.6719 62.7031 7.8125 59.4219\n",
        "L7.8125 69.3906\n",
        "Q13.7656 71.7812 18.9375 73\n",
        "Q24.125 74.2188 28.4219 74.2188\n",
        "Q39.75 74.2188 46.4844 68.5469\n",
        "Q53.2188 62.8906 53.2188 53.4219\n",
        "Q53.2188 48.9219 51.5312 44.8906\n",
        "Q49.8594 40.875 45.4062 35.4062\n",
        "Q44.1875 33.9844 37.6406 27.2188\n",
        "Q31.1094 20.4531 19.1875 8.29688\" id=\"BitstreamVeraSans-Roman-32\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(350.5225 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_4\">\n",
        "     <g id=\"line2d_8\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"537.165\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_9\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"537.165\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_4\">\n",
        "      <!-- 3000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M40.5781 39.3125\n",
        "Q47.6562 37.7969 51.625 33\n",
        "Q55.6094 28.2188 55.6094 21.1875\n",
        "Q55.6094 10.4062 48.1875 4.48438\n",
        "Q40.7656 -1.42188 27.0938 -1.42188\n",
        "Q22.5156 -1.42188 17.6562 -0.515625\n",
        "Q12.7969 0.390625 7.625 2.20312\n",
        "L7.625 11.7188\n",
        "Q11.7188 9.32812 16.5938 8.10938\n",
        "Q21.4844 6.89062 26.8125 6.89062\n",
        "Q36.0781 6.89062 40.9375 10.5469\n",
        "Q45.7969 14.2031 45.7969 21.1875\n",
        "Q45.7969 27.6406 41.2812 31.2656\n",
        "Q36.7656 34.9062 28.7188 34.9062\n",
        "L20.2188 34.9062\n",
        "L20.2188 43.0156\n",
        "L29.1094 43.0156\n",
        "Q36.375 43.0156 40.2344 45.9219\n",
        "Q44.0938 48.8281 44.0938 54.2969\n",
        "Q44.0938 59.9062 40.1094 62.9062\n",
        "Q36.1406 65.9219 28.7188 65.9219\n",
        "Q24.6562 65.9219 20.0156 65.0312\n",
        "Q15.375 64.1562 9.8125 62.3125\n",
        "L9.8125 71.0938\n",
        "Q15.4375 72.6562 20.3438 73.4375\n",
        "Q25.25 74.2188 29.5938 74.2188\n",
        "Q40.8281 74.2188 47.3594 69.1094\n",
        "Q53.9062 64.0156 53.9062 55.3281\n",
        "Q53.9062 49.2656 50.4375 45.0938\n",
        "Q46.9688 40.9219 40.5781 39.3125\" id=\"BitstreamVeraSans-Roman-33\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(517.94625 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_5\">\n",
        "     <g id=\"line2d_10\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"704.565\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_11\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"704.565\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_5\">\n",
        "      <!-- 4000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M37.7969 64.3125\n",
        "L12.8906 25.3906\n",
        "L37.7969 25.3906\n",
        "z\n",
        "\n",
        "M35.2031 72.9062\n",
        "L47.6094 72.9062\n",
        "L47.6094 25.3906\n",
        "L58.0156 25.3906\n",
        "L58.0156 17.1875\n",
        "L47.6094 17.1875\n",
        "L47.6094 0\n",
        "L37.7969 0\n",
        "L37.7969 17.1875\n",
        "L4.89062 17.1875\n",
        "L4.89062 26.7031\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-34\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(685.1275 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_6\">\n",
        "     <g id=\"line2d_12\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"871.965\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_13\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"871.965\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_6\">\n",
        "      <!-- 5000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.7969 72.9062\n",
        "L49.5156 72.9062\n",
        "L49.5156 64.5938\n",
        "L19.8281 64.5938\n",
        "L19.8281 46.7344\n",
        "Q21.9688 47.4688 24.1094 47.8281\n",
        "Q26.2656 48.1875 28.4219 48.1875\n",
        "Q40.625 48.1875 47.75 41.5\n",
        "Q54.8906 34.8125 54.8906 23.3906\n",
        "Q54.8906 11.625 47.5625 5.09375\n",
        "Q40.2344 -1.42188 26.9062 -1.42188\n",
        "Q22.3125 -1.42188 17.5469 -0.640625\n",
        "Q12.7969 0.140625 7.71875 1.70312\n",
        "L7.71875 11.625\n",
        "Q12.1094 9.23438 16.7969 8.0625\n",
        "Q21.4844 6.89062 26.7031 6.89062\n",
        "Q35.1562 6.89062 40.0781 11.3281\n",
        "Q45.0156 15.7656 45.0156 23.3906\n",
        "Q45.0156 31 40.0781 35.4375\n",
        "Q35.1562 39.8906 26.7031 39.8906\n",
        "Q22.75 39.8906 18.8125 39.0156\n",
        "Q14.8906 38.1406 10.7969 36.2812\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-35\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(852.75375 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"xtick_7\">\n",
        "     <g id=\"line2d_14\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#m93b0483c22\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_15\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#m741efc42ff\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_7\">\n",
        "      <!-- 6000 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M33.0156 40.375\n",
        "Q26.375 40.375 22.4844 35.8281\n",
        "Q18.6094 31.2969 18.6094 23.3906\n",
        "Q18.6094 15.5312 22.4844 10.9531\n",
        "Q26.375 6.39062 33.0156 6.39062\n",
        "Q39.6562 6.39062 43.5312 10.9531\n",
        "Q47.4062 15.5312 47.4062 23.3906\n",
        "Q47.4062 31.2969 43.5312 35.8281\n",
        "Q39.6562 40.375 33.0156 40.375\n",
        "M52.5938 71.2969\n",
        "L52.5938 62.3125\n",
        "Q48.875 64.0625 45.0938 64.9844\n",
        "Q41.3125 65.9219 37.5938 65.9219\n",
        "Q27.8281 65.9219 22.6719 59.3281\n",
        "Q17.5312 52.7344 16.7969 39.4062\n",
        "Q19.6719 43.6562 24.0156 45.9219\n",
        "Q28.375 48.1875 33.5938 48.1875\n",
        "Q44.5781 48.1875 50.9531 41.5156\n",
        "Q57.3281 34.8594 57.3281 23.3906\n",
        "Q57.3281 12.1562 50.6875 5.35938\n",
        "Q44.0469 -1.42188 33.0156 -1.42188\n",
        "Q20.3594 -1.42188 13.6719 8.26562\n",
        "Q6.98438 17.9688 6.98438 36.375\n",
        "Q6.98438 53.6562 15.1875 63.9375\n",
        "Q23.3906 74.2188 37.2031 74.2188\n",
        "Q40.9219 74.2188 44.7031 73.4844\n",
        "Q48.4844 72.75 52.5938 71.2969\" id=\"BitstreamVeraSans-Roman-36\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(1020.095 630.95)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"127.24609375\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "       <use x=\"190.869140625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "   <g id=\"matplotlib.axis_2\">\n",
        "    <g id=\"ytick_1\">\n",
        "     <g id=\"line2d_16\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L4 0\" id=\"m728421d6d4\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_17\">\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M0 0\n",
        "L-4 0\" id=\"mcb0005524f\" style=\"stroke:#000000;stroke-width:0.5;\"/>\n",
        "      </defs>\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"614.7925\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_8\">\n",
        "      <!-- 3.6 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M10.6875 12.4062\n",
        "L21 12.4062\n",
        "L21 0\n",
        "L10.6875 0\n",
        "z\n",
        "\" id=\"BitstreamVeraSans-Roman-2e\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.7475 619.2075)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_2\">\n",
        "     <g id=\"line2d_18\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"529.099642857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_19\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"529.099642857\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_9\">\n",
        "      <!-- 3.8 -->\n",
        "      <defs>\n",
        "       <path d=\"\n",
        "M31.7812 34.625\n",
        "Q24.75 34.625 20.7188 30.8594\n",
        "Q16.7031 27.0938 16.7031 20.5156\n",
        "Q16.7031 13.9219 20.7188 10.1562\n",
        "Q24.75 6.39062 31.7812 6.39062\n",
        "Q38.8125 6.39062 42.8594 10.1719\n",
        "Q46.9219 13.9688 46.9219 20.5156\n",
        "Q46.9219 27.0938 42.8906 30.8594\n",
        "Q38.875 34.625 31.7812 34.625\n",
        "M21.9219 38.8125\n",
        "Q15.5781 40.375 12.0312 44.7188\n",
        "Q8.5 49.0781 8.5 55.3281\n",
        "Q8.5 64.0625 14.7188 69.1406\n",
        "Q20.9531 74.2188 31.7812 74.2188\n",
        "Q42.6719 74.2188 48.875 69.1406\n",
        "Q55.0781 64.0625 55.0781 55.3281\n",
        "Q55.0781 49.0781 51.5312 44.7188\n",
        "Q48 40.375 41.7031 38.8125\n",
        "Q48.8281 37.1562 52.7969 32.3125\n",
        "Q56.7812 27.4844 56.7812 20.5156\n",
        "Q56.7812 9.90625 50.3125 4.23438\n",
        "Q43.8438 -1.42188 31.7812 -1.42188\n",
        "Q19.7344 -1.42188 13.25 4.23438\n",
        "Q6.78125 9.90625 6.78125 20.5156\n",
        "Q6.78125 27.4844 10.7812 32.3125\n",
        "Q14.7969 37.1562 21.9219 38.8125\n",
        "M18.3125 54.3906\n",
        "Q18.3125 48.7344 21.8438 45.5625\n",
        "Q25.3906 42.3906 31.7812 42.3906\n",
        "Q38.1406 42.3906 41.7188 45.5625\n",
        "Q45.3125 48.7344 45.3125 54.3906\n",
        "Q45.3125 60.0625 41.7188 63.2344\n",
        "Q38.1406 66.4062 31.7812 66.4062\n",
        "Q25.3906 66.4062 21.8438 63.2344\n",
        "Q18.3125 60.0625 18.3125 54.3906\" id=\"BitstreamVeraSans-Roman-38\"/>\n",
        "      </defs>\n",
        "      <g transform=\"translate(7.835 533.514642857)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-33\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_3\">\n",
        "     <g id=\"line2d_20\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"443.406785714\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_21\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"443.406785714\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_10\">\n",
        "      <!-- 4.0 -->\n",
        "      <g transform=\"translate(7.365 447.821785714)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_4\">\n",
        "     <g id=\"line2d_22\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"357.713928571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_23\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"357.713928571\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_11\">\n",
        "      <!-- 4.2 -->\n",
        "      <g transform=\"translate(7.905 362.128928571)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-32\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_5\">\n",
        "     <g id=\"line2d_24\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"272.021071429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_25\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"272.021071429\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_12\">\n",
        "      <!-- 4.4 -->\n",
        "      <g transform=\"translate(7.2 276.436071429)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_6\">\n",
        "     <g id=\"line2d_26\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"186.328214286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_27\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"186.328214286\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_13\">\n",
        "      <!-- 4.6 -->\n",
        "      <g transform=\"translate(7.31 190.743214286)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-36\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_7\">\n",
        "     <g id=\"line2d_28\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"100.635357143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_29\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"100.635357143\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_14\">\n",
        "      <!-- 4.8 -->\n",
        "      <g transform=\"translate(7.3975 105.050357143)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-34\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-38\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "    <g id=\"ytick_8\">\n",
        "     <g id=\"line2d_30\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"34.965\" xlink:href=\"#m728421d6d4\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"line2d_31\">\n",
        "      <g>\n",
        "       <use style=\"stroke:#000000;stroke-width:0.5;\" x=\"1039.365\" xlink:href=\"#mcb0005524f\" y=\"14.9425\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "     <g id=\"text_15\">\n",
        "      <!-- 5.0 -->\n",
        "      <g transform=\"translate(7.8175 19.3575)scale(0.16 -0.16)\">\n",
        "       <use xlink:href=\"#BitstreamVeraSans-Roman-35\"/>\n",
        "       <use x=\"63.623046875\" xlink:href=\"#BitstreamVeraSans-Roman-2e\"/>\n",
        "       <use x=\"95.41015625\" xlink:href=\"#BitstreamVeraSans-Roman-30\"/>\n",
        "      </g>\n",
        "     </g>\n",
        "    </g>\n",
        "   </g>\n",
        "  </g>\n",
        " </g>\n",
        " <defs>\n",
        "  <clipPath id=\"p15c525d802\">\n",
        "   <rect height=\"599.85\" width=\"1004.4\" x=\"34.965\" y=\"14.9425\"/>\n",
        "  </clipPath>\n",
        " </defs>\n",
        "</svg>\n"
       ],
       "text": [
        "<matplotlib.figure.Figure at 0x10ee0b150>"
       ]
      }
     ],
     "prompt_number": 22
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "@njit #('void(complex128, complex128, int[:,:], complex128[:])')\n",
      "def _wignerD(Ra, Rb, indices, elements):\n",
      "    \"\"\"Main work function for computing Wigner D matrix elements\n",
      "\n",
      "    This is the core function that does all the work in the\n",
      "    computation, but it is strict about its input, and does not check\n",
      "    them for validity.\n",
      "\n",
      "    Input arguments\n",
      "    ===============\n",
      "    _wignerD(Ra, Rb, indices, elements)\n",
      "\n",
      "      * Ra, Rb are the complex components of the rotor\n",
      "      * indices is an array of integers [ell,mp,m]\n",
      "      * elements is an array of complex with length equal to the first\n",
      "        dimension of indices\n",
      "\n",
      "    The `elements` variable is needed because numba cannot create\n",
      "    arrays at the moment, but this is modified in place and returned.\n",
      "\n",
      "    \"\"\"\n",
      "    N = indices.shape[0]\n",
      "\n",
      "    # These constants are the recurring quantities in the computation\n",
      "    # of the matrix elements, so we calculate them here just once\n",
      "    absRa = abs(Ra)\n",
      "    absRb = abs(Rb)\n",
      "    absRRatioSquared = (absRb*absRb/(absRa*absRa) if absRa>epsilon else 0.0)\n",
      "    absRa_exp = (int(np.log(absRa)/_log2) if absRa>epsilon else min_exp)\n",
      "    absRb_exp = (int(np.log(absRb)/_log2) if absRb>epsilon else min_exp)\n",
      "\n",
      "    for i in range(N):\n",
      "        ell = indices[i,0]\n",
      "        mp = indices[i,1]\n",
      "        m = indices[i,2]\n",
      "\n",
      "        if(abs(mp)>ell or abs(m)>ell):\n",
      "            elements[i] = 0.0+0.0j\n",
      "\n",
      "        elif(absRa<=epsilon or 2*absRa_exp*(mp-m)<min_exp+mant_dig):\n",
      "            if mp!=m:\n",
      "                elements[i] = 0.0j\n",
      "            else:\n",
      "                if (ell+mp)%2==0:\n",
      "                    elements[i] = Rb**(2*m)\n",
      "                else:\n",
      "                    elements[i] = -Rb**(2*m)\n",
      "\n",
      "        elif(absRb<=epsilon or 2*absRb_exp*(mp-m)<min_exp+mant_dig):\n",
      "            if mp!=m:\n",
      "                elements[i] = 0.0j\n",
      "            else:\n",
      "                elements[i] = Ra**(2*m)\n",
      "\n",
      "        else:\n",
      "            rhoMin = max(0,mp-m)\n",
      "            rhoMax = min(ell+mp,ell-m)\n",
      "            if(absRa < 1.e-3):\n",
      "                # In this branch, we deal with NANs in certain cases when\n",
      "                # absRa is small by separating it out from the main sum,\n",
      "                Prefactor = coeff(ell, mp, m) * Ra**(m+mp) * Rb**(m-mp)\n",
      "                absRaSquared = absRa*absRa\n",
      "                absRbSquared = absRb*absRb\n",
      "                Sum = 0.0\n",
      "                for rho in range(rhoMax, rhoMin-1, -1):\n",
      "                    aTerm = absRaSquared**(ell-m-rho);\n",
      "                    if(aTerm != aTerm or aTerm<1.e-100):\n",
      "                        Sum *= absRbSquared\n",
      "                    else:\n",
      "                        if rho%2==0:\n",
      "                            Sum = ( binomial_coefficient(ell+mp,rho) * binomial_coefficient(ell-mp, ell-rho-m) * aTerm\n",
      "                                    + Sum * absRbSquared )\n",
      "                        else:\n",
      "                            Sum = ( -binomial_coefficient(ell+mp,rho) * binomial_coefficient(ell-mp, ell-rho-m) * aTerm\n",
      "                                    + Sum * absRbSquared )\n",
      "                elements[i] = Prefactor * Sum * absRbSquared**rhoMin\n",
      "            else:\n",
      "                Prefactor = coeff(ell, mp, m) * absRa**(2*ell-2*m) * Ra**(m+mp) * Rb**(m-mp)\n",
      "                Sum = 0.0\n",
      "                for rho in range(rhoMax, rhoMin-1, -1):\n",
      "                    if rho%2==0:\n",
      "                        Sum = (  binomial_coefficient(ell+mp,rho) * binomial_coefficient(ell-mp, ell-rho-m)\n",
      "                                 + Sum * absRRatioSquared )\n",
      "                    else:\n",
      "                        Sum = ( -binomial_coefficient(ell+mp,rho) * binomial_coefficient(ell-mp, ell-rho-m)\n",
      "                                 + Sum * absRRatioSquared )\n",
      "                elements[i] = Prefactor * Sum * absRRatioSquared**rhoMin\n",
      "\n",
      "#     return elements\n"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [],
     "prompt_number": 77
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "ell_max=8\n",
      "indices = np.array([[ell, mp, m] for ell in range(ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)], dtype=int)\n",
      "elements = np.empty((indices.shape[0],), dtype=complex)\n",
      "elements_orig = np.copy(elements)\n",
      "_wignerD(q.a, q.b, indices, elements)\n",
      "#print(elements)\n",
      "print(np.allclose(elements, elements_orig))"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "False\n"
       ]
      }
     ],
     "prompt_number": 78
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "indices"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 54,
       "text": [
        "array([[0, 0, 0]])"
       ]
      }
     ],
     "prompt_number": 54
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "ell_max"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 55,
       "text": [
        "0"
       ]
      }
     ],
     "prompt_number": 55
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "elements, indices.shape[0]"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 43,
       "text": [
        "(array([  3.10503618e+231 -2.31584193e+77j]), 1)"
       ]
      }
     ],
     "prompt_number": 43
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "elements.shape"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "metadata": {},
       "output_type": "pyout",
       "prompt_number": 46,
       "text": [
        "(1,)"
       ]
      }
     ],
     "prompt_number": 46
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [
      "_wignerD.inspect_types()"
     ],
     "language": "python",
     "metadata": {},
     "outputs": [
      {
       "output_type": "stream",
       "stream": "stdout",
       "text": [
        "_wignerD (complex128, complex128, array(int32, 1d, A, nonconst), array(complex128, 1d, A, nonconst))\n",
        "--------------------------------------------------------------------------------\n",
        "# File: <ipython-input-11-9925f89de8f1>\n",
        "# --- LINE 5 --- \n",
        "\n",
        "@jit('void(c16, c16, i4[:], c16[:])')\n",
        "\n",
        "# --- LINE 6 --- \n",
        "\n",
        "def _wignerD(Ra, Rb, indices, elements):\n",
        "\n",
        "    # --- LINE 7 --- \n",
        "\n",
        "    \"\"\"Main work function for computing Wigner D matrix elements\n",
        "\n",
        "# --- LINE 8 --- \n",
        "\n",
        "\n",
        "\n",
        "    # --- LINE 9 --- \n",
        "\n",
        "    This is the core function that does all the work in the\n",
        "\n",
        "    # --- LINE 10 --- \n",
        "\n",
        "    computation, but it is strict about its input, and does not check\n",
        "\n",
        "    # --- LINE 11 --- \n",
        "\n",
        "    them for validity.\n",
        "\n",
        "# --- LINE 12 --- \n",
        "\n",
        "\n",
        "\n",
        "    # --- LINE 13 --- \n",
        "\n",
        "    Input arguments\n",
        "\n",
        "    # --- LINE 14 --- \n",
        "\n",
        "    ===============\n",
        "\n",
        "    # --- LINE 15 --- \n",
        "\n",
        "    _wignerD(Ra, Rb, indices, elements)\n",
        "\n",
        "# --- LINE 16 --- \n",
        "\n",
        "\n",
        "\n",
        "      # --- LINE 17 --- \n",
        "\n",
        "      * Ra, Rb are the complex components of the rotor\n",
        "\n",
        "      # --- LINE 18 --- \n",
        "\n",
        "      * indices is an array of integers [ell,mp,m]\n",
        "\n",
        "      # --- LINE 19 --- \n",
        "\n",
        "      * elements is an array of complex with length equal to the first\n",
        "\n",
        "        # --- LINE 20 --- \n",
        "\n",
        "        dimension of indices\n",
        "\n",
        "# --- LINE 21 --- \n",
        "\n",
        "\n",
        "\n",
        "    # --- LINE 22 --- \n",
        "\n",
        "    The `elements` variable is needed because numba cannot create\n",
        "\n",
        "    # --- LINE 23 --- \n",
        "\n",
        "    arrays at the moment, but this is modified in place and returned.\n",
        "\n",
        "# --- LINE 24 --- \n",
        "\n",
        "\n",
        "\n",
        "    # --- LINE 25 --- \n",
        "\n",
        "    \"\"\"\n",
        "\n",
        "# --- LINE 26 --- \n",
        "\n",
        "\n",
        "\n",
        "    # --- LINE 27 --- \n",
        "\n",
        "    # These constants are the recurring quantities in the computation\n",
        "\n",
        "    # --- LINE 28 --- \n",
        "\n",
        "    # of the matrix elements, so we calculate them here just once\n",
        "\n",
        "    # --- LINE 29 --- \n",
        "    # label 0\n",
        "    #   Ra.1 = Ra  :: pyobject\n",
        "    #   del Ra\n",
        "    #   Rb.1 = Rb  :: pyobject\n",
        "    #   del Rb\n",
        "    #   indices.1 = indices  :: pyobject\n",
        "    #   del indices\n",
        "    #   elements.1 = elements  :: pyobject\n",
        "    #   del elements\n",
        "    #   $0.1 = global(abs: <built-in function abs>)  :: pyobject\n",
        "    #   $0.3 = call $0.1(Ra.1, )  :: pyobject\n",
        "    #   del Ra.1\n",
        "    #   del $0.1\n",
        "    #   absRa = $0.3  :: pyobject\n",
        "    #   del $0.3\n",
        "\n",
        "    absRa = abs(Ra)\n",
        "\n",
        "    # --- LINE 30 --- \n",
        "    #   $0.4 = global(abs: <built-in function abs>)  :: pyobject\n",
        "    #   $0.6 = call $0.4(Rb.1, )  :: pyobject\n",
        "    #   del Rb.1\n",
        "    #   del $0.4\n",
        "    #   absRb = $0.6  :: pyobject\n",
        "    #   del $0.6\n",
        "\n",
        "    absRb = abs(Rb)\n",
        "\n",
        "    # --- LINE 31 --- \n",
        "    #   $0.8 = global(epsilon: 1e-14)  :: pyobject\n",
        "    #   $0.9 = absRa > $0.8  :: pyobject\n",
        "    #   del $0.8\n",
        "    #   branch $0.9, 36, 54\n",
        "    # label 36\n",
        "    #   del $0.9\n",
        "    #   $absRb36.1 = absRb  :: pyobject\n",
        "    #   $36.3 = $absRb36.1 * absRb  :: pyobject\n",
        "    #   del $absRb36.1\n",
        "    #   $absRa36.4 = absRa  :: pyobject\n",
        "    #   $36.6 = $absRa36.4 * absRa  :: pyobject\n",
        "    #   del $absRa36.4\n",
        "    #   $36.7 = $36.3 /? $36.6  :: pyobject\n",
        "    #   del $36.6\n",
        "    #   del $36.3\n",
        "    #   $phi57.1 = $36.7  :: pyobject\n",
        "    #   del $36.7\n",
        "    #   jump 57\n",
        "    # label 54\n",
        "    #   del $0.9\n",
        "    #   $const54.1 = const(float, 0.0)  :: pyobject\n",
        "    #   $phi57.1 = $const54.1  :: pyobject\n",
        "    #   del $const54.1\n",
        "    #   jump 57\n",
        "    # label 57\n",
        "    #   absRRatioSquared = $phi57.1  :: pyobject\n",
        "    #   del absRRatioSquared\n",
        "    #   del $phi57.1\n",
        "\n",
        "    absRRatioSquared = (absRb*absRb/(absRa*absRa) if absRa>epsilon else 0.0)\n",
        "\n",
        "    # --- LINE 32 --- \n",
        "    # label 97\n",
        "    #   del absRa\n",
        "    #   del $57.4\n",
        "    #   $97.1 = global(min_exp: -1021)  :: pyobject\n",
        "    #   $phi100.1 = $97.1  :: pyobject\n",
        "    #   del $97.1\n",
        "    #   jump 100\n",
        "    # label 100\n",
        "    #   absRa_exp = $phi100.1  :: pyobject\n",
        "    #   del absRa_exp\n",
        "    #   del $phi100.1\n",
        "    # label 72\n",
        "    #   del $57.4\n",
        "    #   $72.1 = global(int: <type 'int'>)  :: pyobject\n",
        "    #   $72.2 = global(np: <module 'numpy' from '/Users/boyle/.continuum/anaconda/lib/python2.7/site-packages/numpy/__init__.pyc'>)  :: pyobject\n",
        "    #   $72.3 = getattr(attr=log, value=$72.2)  :: pyobject\n",
        "    #   del $72.2\n",
        "    #   $72.5 = call $72.3(absRa, )  :: pyobject\n",
        "    #   del absRa\n",
        "    #   del $72.3\n",
        "    #   $72.6 = global(_log2: 0.69314718056)  :: pyobject\n",
        "    #   $72.7 = $72.5 /? $72.6  :: pyobject\n",
        "    #   del $72.6\n",
        "    #   del $72.5\n",
        "    #   $72.8 = call $72.1($72.7, )  :: pyobject\n",
        "    #   del $72.7\n",
        "    #   del $72.1\n",
        "    #   $phi100.1 = $72.8  :: pyobject\n",
        "    #   del $72.8\n",
        "    #   jump 100\n",
        "    #   $57.3 = global(epsilon: 1e-14)  :: pyobject\n",
        "    #   $57.4 = absRa > $57.3  :: pyobject\n",
        "    #   del $57.3\n",
        "    #   branch $57.4, 72, 97\n",
        "\n",
        "    absRa_exp = (int(np.log(absRa)/_log2) if absRa>epsilon else min_exp)\n",
        "\n",
        "    # --- LINE 33 --- \n",
        "    #   $100.3 = global(epsilon: 1e-14)  :: pyobject\n",
        "    #   $100.4 = absRb > $100.3  :: pyobject\n",
        "    #   del $100.3\n",
        "    #   branch $100.4, 115, 140\n",
        "    # label 140\n",
        "    #   del absRb\n",
        "    #   del $100.4\n",
        "    #   $140.1 = global(min_exp: -1021)  :: pyobject\n",
        "    #   $phi143.1 = $140.1  :: pyobject\n",
        "    #   del $140.1\n",
        "    #   jump 143\n",
        "    # label 143\n",
        "    #   absRb_exp = $phi143.1  :: pyobject\n",
        "    #   del absRb_exp\n",
        "    #   del $phi143.1\n",
        "    # label 115\n",
        "    #   del $100.4\n",
        "    #   $115.1 = global(int: <type 'int'>)  :: pyobject\n",
        "    #   $115.2 = global(np: <module 'numpy' from '/Users/boyle/.continuum/anaconda/lib/python2.7/site-packages/numpy/__init__.pyc'>)  :: pyobject\n",
        "    #   $115.3 = getattr(attr=log, value=$115.2)  :: pyobject\n",
        "    #   del $115.2\n",
        "    #   $115.5 = call $115.3(absRb, )  :: pyobject\n",
        "    #   del absRb\n",
        "    #   del $115.3\n",
        "    #   $115.6 = global(_log2: 0.69314718056)  :: pyobject\n",
        "    #   $115.7 = $115.5 /? $115.6  :: pyobject\n",
        "    #   del $115.6\n",
        "    #   del $115.5\n",
        "    #   $115.8 = call $115.1($115.7, )  :: pyobject\n",
        "    #   del $115.7\n",
        "    #   del $115.1\n",
        "    #   $phi143.1 = $115.8  :: pyobject\n",
        "    #   del $115.8\n",
        "    #   jump 143\n",
        "\n",
        "    absRb_exp = (int(np.log(absRb)/_log2) if absRb>epsilon else min_exp)\n",
        "\n",
        "# --- LINE 34 --- \n",
        "\n",
        "\n",
        "\n",
        "    # --- LINE 35 --- \n",
        "    # label 149.1\n",
        "    #   $const149.1.1 = const(LiftedLoop, LiftedLoop(<function _wignerD at 0x111f70aa0>))  :: pyobject\n",
        "    #   $149.1.4 = call $const149.1.1(indices.1, elements.1, )  :: pyobject\n",
        "    #   del indices.1\n",
        "    #   del elements.1\n",
        "    #   del $const149.1.1\n",
        "    #   del $149.1.4\n",
        "    #   jump 233\n",
        "    #   jump 149.1\n",
        "\n",
        "    for i,(ell,mp,m) in enumerate(indices):\n",
        "\n",
        "# --- LINE 36 --- \n",
        "\n",
        "\n",
        "\n",
        "        # --- LINE 37 --- \n",
        "\n",
        "        if(abs(mp)>ell or abs(m)>ell):\n",
        "\n",
        "            # --- LINE 38 --- \n",
        "            # label 233\n",
        "            #   $const233.1 = const(NoneType, None)  :: pyobject\n",
        "            #   $233.2 = cast(value=$const233.1)  :: pyobject\n",
        "            #   del $const233.1\n",
        "            #   return $233.2\n",
        "\n",
        "            elements[i] = 0.0+0.0j\n",
        "\n",
        "# The function contains lifted loops\n",
        "# Loop at line 35\n",
        "# Has 0 overloads\n",
        "\n",
        "================================================================================\n"
       ]
      }
     ],
     "prompt_number": 12
    },
    {
     "cell_type": "code",
     "collapsed": false,
     "input": [],
     "language": "python",
     "metadata": {},
     "outputs": []
    }
   ],
   "metadata": {}
  }
 ]
}

==> anc/quaternion/test/script.py <==
#!/usr/bin/env python

from __future__ import print_function, division, absolute_import
import sys
import numpy as np
import quaternion
from numpy import *


eps = np.finfo(float).eps


rot_mat_eps = 200*eps


R1 = np.array([quaternion.quaternion(0, -math.sqrt(0.5), 0, -math.sqrt(0.5))])
print(R1)
print(quaternion.as_rotation_matrix(R1))
R2 = quaternion.from_rotation_matrix(quaternion.as_rotation_matrix(R1))
print(R2)
d = quaternion.rotation_intrinsic_distance(R1[0], R2[0])
print(d)
print()
sys.stdout.flush()
sys.stderr.flush()
assert d < rot_mat_eps, (R1, R2, d)  # Can't use allclose here; we don't care about rotor sign


==> anc/quaternion/test/test_quaternion.py <==
#!/usr/bin/env python

from __future__ import print_function, division, absolute_import
import os
import operator

import numpy as np
import quaternion
from numpy import *
import pytest


from sys import platform
on_windows = ('win' in platform.lower() and not 'darwin' in platform.lower())


eps = np.finfo(float).eps


def allclose(*args, **kwargs):
    kwargs.update({'verbose': True})
    return quaternion.allclose(*args, **kwargs)


def passer(b):
    pass
# Change this to strict_assert = assert_ to check for missing tests
strict_assert = passer


def ufunc_binary_utility(array1, array2, op, rtol=2*eps, atol=0.0):
    """Make sure broadcasting is consistent with individual operations

    Given two arrays, we expect a broadcast binary operation to be consistent with the individual operations.  This
    utility function simply goes through and checks that that is true.  For example, if the input operation is `*`,
    this function checks for each `i` that

        array1[i] * array2  ==  np.array([array1[i]*array2[j] for j in range(len(array2))])

    """
    for arg1 in array1:
        assert allclose(op(arg1, array2),
                        np.array([op(arg1, arg2) for arg2 in array2]),
                        rtol=rtol, atol=atol)
    for arg2 in array2:
        assert allclose(op(array1, arg2),
                        np.array([op(arg1, arg2) for arg1 in array1]),
                        rtol=rtol, atol=atol)

    if array1.shape == array2.shape:
        assert allclose(op(array1, array2),
                        np.array([op(arg1, arg2) for arg1, arg2 in zip(array1, array2)]),
                        rtol=rtol, atol=atol)


# The following fixtures are used to establish some re-usable data
# for the tests; they need to be re-constructed because some of the
# tests will change the values, but we want the values to be constant
# on every entry into a test.

@pytest.fixture
def Qs():
    q_nan1 = quaternion.quaternion(np.nan, 0., 0., 0.)
    q_inf1 = quaternion.quaternion(np.inf, 0., 0., 0.)
    q_minf1 = quaternion.quaternion(-np.inf, 0., 0., 0.)
    q_0 = quaternion.quaternion(0., 0., 0., 0.)
    q_1 = quaternion.quaternion(1., 0., 0., 0.)
    x = quaternion.quaternion(0., 1., 0., 0.)
    y = quaternion.quaternion(0., 0., 1., 0.)
    z = quaternion.quaternion(0., 0., 0., 1.)
    Q = quaternion.quaternion(1.1, 2.2, 3.3, 4.4)
    Qneg = quaternion.quaternion(-1.1, -2.2, -3.3, -4.4)
    Qbar = quaternion.quaternion(1.1, -2.2, -3.3, -4.4)
    Qnormalized = quaternion.quaternion(0.18257418583505537115232326093360,
                                        0.36514837167011074230464652186720,
                                        0.54772255750516611345696978280080,
                                        0.73029674334022148460929304373440)
    Qlog = quaternion.quaternion(1.7959088706354, 0.515190292664085,
                                 0.772785438996128, 1.03038058532817)
    Qexp = quaternion.quaternion(2.81211398529184, -0.392521193481878,
                                 -0.588781790222817, -0.785042386963756)
    return np.array([q_nan1, q_inf1, q_minf1, q_0, q_1, x, y, z, Q, Qneg, Qbar, Qnormalized, Qlog, Qexp],
                    dtype=np.quaternion)


q_nan1, q_inf1, q_minf1, q_0, q_1, x, y, z, Q, Qneg, Qbar, Qnormalized, Qlog, Qexp, = range(len(Qs()))
Qs_zero = [i for i in range(len(Qs())) if not Qs()[i].nonzero()]
Qs_nonzero = [i for i in range(len(Qs())) if Qs()[i].nonzero()]
Qs_nan = [i for i in range(len(Qs())) if Qs()[i].isnan()]
Qs_nonnan = [i for i in range(len(Qs())) if not Qs()[i].isnan()]
Qs_nonnannonzero = [i for i in range(len(Qs())) if not Qs()[i].isnan() and Qs()[i].nonzero()]
Qs_inf = [i for i in range(len(Qs())) if Qs()[i].isinf()]
Qs_noninf = [i for i in range(len(Qs())) if not Qs()[i].isinf()]
Qs_noninfnonzero = [i for i in range(len(Qs())) if not Qs()[i].isinf() and Qs()[i].nonzero()]
Qs_finite = [i for i in range(len(Qs())) if Qs()[i].isfinite()]
Qs_nonfinite = [i for i in range(len(Qs())) if not Qs()[i].isfinite()]
Qs_finitenonzero = [i for i in range(len(Qs())) if Qs()[i].isfinite() and Qs()[i].nonzero()]


@pytest.fixture
def Rs():
    ones = [0, -1., 1.]
    rs = [np.quaternion(w, x, y, z).normalized() for w in ones for x in ones for y in ones for z in ones][1:]
    np.random.seed(1842)
    rs = rs + [r.normalized() for r in [np.quaternion(np.random.uniform(-1, 1), np.random.uniform(-1, 1),
                                                      np.random.uniform(-1, 1), np.random.uniform(-1, 1)) for i in range(20)]]
    return np.array(rs)


def test_quaternion_members():
    Q = quaternion.quaternion(1.1, 2.2, 3.3, 4.4)
    assert Q.real == 1.1
    assert Q.w == 1.1
    assert Q.x == 2.2
    assert Q.y == 3.3
    assert Q.z == 4.4


def test_constants():
    assert quaternion.one == np.quaternion(1.0, 0.0, 0.0, 0.0)
    assert quaternion.x == np.quaternion(0.0, 1.0, 0.0, 0.0)
    assert quaternion.y == np.quaternion(0.0, 0.0, 1.0, 0.0)
    assert quaternion.z == np.quaternion(0.0, 0.0, 0.0, 1.0)


def test_as_float_quat(Qs):
    qs = Qs[Qs_nonnan]
    for quats in [qs, np.vstack((qs,)*3), np.vstack((qs,)*(3*5)).reshape((3, 5)+qs.shape),
                  np.vstack((qs,)*(3*5*6)).reshape((3, 5, 6)+qs.shape)]:
        floats = quaternion.as_float_array(quats)
        assert floats.shape == quats.shape+(4,)
        assert allclose(quaternion.as_quat_array(floats), quats)


def test_as_rotation_matrix(Rs):
    def quat_mat(quat):
        return np.array([(quat * v * quat.inverse()).vec for v in [quaternion.x, quaternion.y, quaternion.z]]).T

    def quat_mat_vec(quats):
        mat_vec = np.array([quaternion.as_float_array(quats * v * np.invert(quats))[..., 1:]
                            for v in [quaternion.x, quaternion.y, quaternion.z]])
        return np.transpose(mat_vec, tuple(range(mat_vec.ndim))[1:-1]+(-1, 0))

    with pytest.raises(ZeroDivisionError):
        quaternion.as_rotation_matrix(quaternion.zero)

    for R in Rs:
        # Test correctly normalized rotors:
        assert allclose(quat_mat(R), quaternion.as_rotation_matrix(R), atol=2*eps)
        # Test incorrectly normalized rotors:
        assert allclose(quat_mat(R), quaternion.as_rotation_matrix(1.1*R), atol=2*eps)

    Rs0 = Rs.copy()
    Rs0[Rs.shape[0]//2] = quaternion.zero
    with pytest.raises(ZeroDivisionError):
        quaternion.as_rotation_matrix(Rs0)

    # Test correctly normalized rotors:
    assert allclose(quat_mat_vec(Rs), quaternion.as_rotation_matrix(Rs), atol=2*eps)
    # Test incorrectly normalized rotors:
    assert allclose(quat_mat_vec(Rs), quaternion.as_rotation_matrix(1.1*Rs), atol=2*eps)


def test_from_rotation_matrix(Rs):
    rot_mat_eps = 10*eps
    try:
        from scipy import linalg
    except ImportError:
        rot_mat_eps = 400*eps

    for i, R1 in enumerate(Rs):
        R2 = quaternion.from_rotation_matrix(quaternion.as_rotation_matrix(R1))
        d = quaternion.rotation_intrinsic_distance(R1, R2)
        assert d < rot_mat_eps, (i, R1, R2, d)  # Can't use allclose here; we don't care about rotor sign

    Rs2 = quaternion.from_rotation_matrix(quaternion.as_rotation_matrix(Rs))
    for R1, R2 in zip(Rs, Rs2):
        d = quaternion.rotation_intrinsic_distance(R1, R2)
        assert d < rot_mat_eps, (R1, R2, d)  # Can't use allclose here; we don't care about rotor sign


def test_as_rotation_vector():
    np.random.seed(1234)
    n_tests = 1000
    vecs = np.random.uniform(high=math.pi/math.sqrt(3), size=n_tests*3).reshape((n_tests, 3))
    quats = np.zeros(vecs.shape[:-1]+(4,))
    quats[..., 1:] = vecs[...]
    quats = quaternion.as_quat_array(quats)
    quats = np.exp(quats/2)
    quat_vecs = quaternion.as_rotation_vector(quats)
    assert allclose(quat_vecs, vecs)


def test_from_rotation_vector():
    np.random.seed(1234)
    n_tests = 1000
    vecs = np.random.uniform(high=math.pi/math.sqrt(3), size=n_tests*3).reshape((n_tests, 3))
    quats = np.zeros(vecs.shape[:-1]+(4,))
    quats[..., 1:] = vecs[...]
    quats = quaternion.as_quat_array(quats)
    quats = np.exp(quats/2)
    quat_vecs = quaternion.as_rotation_vector(quats)
    quats2 = quaternion.from_rotation_vector(quat_vecs)
    assert allclose(quats, quats2)


def test_allclose(Qs):
    for q in Qs[Qs_nonnan]:
        assert quaternion.allclose(q, q, rtol=0.0, atol=0.0)
    assert quaternion.allclose(Qs[Qs_nonnan], Qs[Qs_nonnan], rtol=0.0, atol=0.0)

    for q in Qs[Qs_finitenonzero]:
        assert quaternion.allclose(q, q*(1+1e-13), rtol=1.1e-13, atol=0.0)
        assert ~quaternion.allclose(q, q*(1+1e-13), rtol=0.9e-13, atol=0.0)
        for e in [quaternion.one, quaternion.x, quaternion.y, quaternion.z]:
            assert quaternion.allclose(q, q+(1e-13*e), rtol=0.0, atol=1.1e-13)
            assert ~quaternion.allclose(q, q+(1e-13*e), rtol=0.0, atol=0.9e-13)
    assert quaternion.allclose(Qs[Qs_finitenonzero], Qs[Qs_finitenonzero]*(1+1e-13), rtol=1.1e-13, atol=0.0)
    assert ~quaternion.allclose(Qs[Qs_finitenonzero], Qs[Qs_finitenonzero]*(1+1e-13), rtol=0.9e-13, atol=0.0)
    for e in [quaternion.one, quaternion.x, quaternion.y, quaternion.z]:
        assert quaternion.allclose(Qs[Qs_finite], Qs[Qs_finite]+(1e-13*e), rtol=0.0, atol=1.1e-13)
        assert ~quaternion.allclose(Qs[Qs_finite], Qs[Qs_finite]+(1e-13*e), rtol=0.0, atol=0.9e-13)
    assert quaternion.allclose(Qs[Qs_zero], Qs[Qs_zero]*2, rtol=0.0, atol=1.1e-13)

    for qnan in Qs[Qs_nan]:
        assert ~quaternion.allclose(qnan, qnan, rtol=1.0, atol=1.0)
        for q in Qs:
            assert ~quaternion.allclose(q, qnan, rtol=1.0, atol=1.0)


def test_from_spherical_coords():
    np.random.seed(1843)
    random_angles = [[np.random.uniform(-np.pi, np.pi), np.random.uniform(-np.pi, np.pi)]
                     for i in range(5000)]
    for vartheta, varphi in random_angles:
        assert abs((np.quaternion(0, 0, 0, varphi / 2.).exp() * np.quaternion(0, 0, vartheta / 2., 0).exp())
                   - quaternion.from_spherical_coords(vartheta, varphi)) < 1.e-15


def test_as_spherical_coords(Rs):
    np.random.seed(1843)
    # First test on rotors that are precisely spherical-coordinate rotors
    random_angles = [[np.random.uniform(0, np.pi), np.random.uniform(0, 2*np.pi)]
                     for i in range(5000)]
    for vartheta, varphi in random_angles:
        vartheta2, varphi2 = quaternion.as_spherical_coords(quaternion.from_spherical_coords(vartheta, varphi))
        assert abs(vartheta - vartheta2) < 1e-12, ((vartheta, varphi), (vartheta2, varphi2))
        assert abs(varphi - varphi2) < 1e-12, ((vartheta, varphi), (vartheta2, varphi2))
    # Now test that arbitrary rotors rotate z to the appropriate location
    for R in Rs:
        vartheta, varphi = quaternion.as_spherical_coords(R)
        R2 = quaternion.from_spherical_coords(vartheta, varphi)
        assert (R*quaternion.z*R.inverse() - R2*quaternion.z*R2.inverse()).abs() < 4e-15, (R, R2, (vartheta, varphi))


def test_from_euler_angles():
    np.random.seed(1843)
    random_angles = [[np.random.uniform(-np.pi, np.pi),
                      np.random.uniform(-np.pi, np.pi),
                      np.random.uniform(-np.pi, np.pi)]
                     for i in range(5000)]
    for alpha, beta, gamma in random_angles:
        assert abs((np.quaternion(0, 0, 0, alpha / 2.).exp()
                    * np.quaternion(0, 0, beta / 2., 0).exp()
                    * np.quaternion(0, 0, 0, gamma / 2.).exp()
                   )
                   - quaternion.from_euler_angles(alpha, beta, gamma)) < 1.e-15


def test_as_euler_angles():
    np.random.seed(1843)
    random_angles = [[np.random.uniform(-np.pi, np.pi),
                      np.random.uniform(-np.pi, np.pi),
                      np.random.uniform(-np.pi, np.pi)]
                     for i in range(5000)]
    for alpha, beta, gamma in random_angles:
        R1 = quaternion.from_euler_angles(alpha, beta, gamma)
        R2 = quaternion.from_euler_angles(*list(quaternion.as_euler_angles(R1)))
        d = quaternion.rotation_intrinsic_distance(R1, R2)
        assert d < 6e3*eps, ((alpha, beta, gamma), R1, R2, d)  # Can't use allclose here; we don't care about rotor sign


# Unary bool returners
def test_quaternion_nonzero(Qs):
    assert not Qs[q_0].nonzero()  # Do this one explicitly, to not use circular logic
    assert Qs[q_1].nonzero()  # Do this one explicitly, to not use circular logic
    for q in Qs[Qs_zero]:
        assert not q.nonzero()
    for q in Qs[Qs_nonzero]:
        assert q.nonzero()


def test_quaternion_isnan(Qs):
    assert not Qs[q_0].isnan()  # Do this one explicitly, to not use circular logic
    assert not Qs[q_1].isnan()  # Do this one explicitly, to not use circular logic
    assert Qs[q_nan1].isnan()  # Do this one explicitly, to not use circular logic
    for q in Qs[Qs_nan]:
        assert q.isnan()
    for q in Qs[Qs_nonnan]:
        assert not q.isnan()


def test_quaternion_isinf(Qs):
    assert not Qs[q_0].isinf()  # Do this one explicitly, to not use circular logic
    assert not Qs[q_1].isinf()  # Do this one explicitly, to not use circular logic
    assert Qs[q_inf1].isinf()  # Do this one explicitly, to not use circular logic
    assert Qs[q_minf1].isinf()  # Do this one explicitly, to not use circular logic
    for q in Qs[Qs_inf]:
        assert q.isinf()
    for q in Qs[Qs_noninf]:
        assert not q.isinf()


def test_quaternion_isfinite(Qs):
    assert not Qs[q_nan1].isfinite()  # Do this one explicitly, to not use circular logic
    assert not Qs[q_inf1].isfinite()  # Do this one explicitly, to not use circular logic
    assert not Qs[q_minf1].isfinite()  # Do this one explicitly, to not use circular logic
    assert Qs[q_0].isfinite()  # Do this one explicitly, to not use circular logic
    for q in Qs[Qs_nonfinite]:
        assert not q.isfinite()
    for q in Qs[Qs_finite]:
        assert q.isfinite()


# Binary bool returners
def test_quaternion_equal(Qs):
    for j in Qs_nonnan:
        assert Qs[j] == Qs[j]  # self equality
        for k in range(len(Qs)):  # non-self inequality
            assert (j == k) or (not (Qs[j] == Qs[k]))
    for q in Qs:
        for p in Qs[Qs_nan]:
            assert not q == p  # nan should never equal anything


def test_quaternion_not_equal(Qs):
    for j in Qs_nonnan:
        assert not (Qs[j] != Qs[j])  # self non-not_equality
        for k in Qs_nonnan:  # non-self not_equality
            assert (j == k) or (Qs[j] != Qs[k])
    for q in Qs:
        for p in Qs[Qs_nan]:
            assert q != p  # nan should never equal anything


def test_quaternion_richcompare(Qs):
    for p in Qs:
        for q in Qs[Qs_nan]:
            assert not p < q
            assert not q < p
            assert not p <= q
            assert not q <= p
            assert not p.greater(q)
            assert not q.greater(p)
            assert not p.greater_equal(q)
            assert not q.greater_equal(p)
    for j in Qs_nonnan:
        p = Qs[j]
        assert (p < Qs[q_inf1]) or (j == q_inf1)
        assert (p <= Qs[q_inf1])
        assert (Qs[q_minf1] < p) or (j == q_minf1)
        assert (Qs[q_minf1] <= p)
        assert (Qs[q_inf1].greater(p)) or (j == q_inf1)
        assert (Qs[q_inf1].greater_equal(p))
        assert (p.greater(Qs[q_minf1])) or (j == q_minf1)
        assert (p.greater_equal(Qs[q_minf1]))
    for p in [Qs[q_1], Qs[x], Qs[y], Qs[z], Qs[Q], Qs[Qbar]]:
        assert Qs[q_0] < p
        assert Qs[q_0] <= p
        assert p.greater(Qs[q_0])
        assert p.greater_equal(Qs[q_0])
    for p in [Qs[Qneg]]:
        assert p < Qs[q_0]
        assert p <= Qs[q_0]
        assert Qs[q_0].greater(p)
        assert Qs[q_0].greater_equal(p)
    for p in [Qs[x], Qs[y], Qs[z]]:
        assert p < Qs[q_1]
        assert p <= Qs[q_1]
        assert Qs[q_1].greater(p)
        assert Qs[q_1].greater_equal(p)
    for p in [Qs[Qlog], Qs[Qexp]]:
        assert Qs[q_1] < p
        assert Qs[q_1] <= p
        assert p.greater(Qs[q_1])
        assert p.greater_equal(Qs[q_1])


# Unary float returners
def test_quaternion_absolute(Qs):
    for q in Qs[Qs_nan]:
        assert np.isnan(q.abs())
    for q in Qs[Qs_inf]:
        if on_windows:
            assert np.isinf(q.abs()) or np.isnan(q.abs())
        else:
            assert np.isinf(q.abs())
    for q, a in [(Qs[q_0], 0.0), (Qs[q_1], 1.0), (Qs[x], 1.0), (Qs[y], 1.0), (Qs[z], 1.0),
                 (Qs[Q], np.sqrt(Qs[Q].w ** 2 + Qs[Q].x ** 2 + Qs[Q].y ** 2 + Qs[Q].z ** 2)),
                 (Qs[Qbar], np.sqrt(Qs[Q].w ** 2 + Qs[Q].x ** 2 + Qs[Q].y ** 2 + Qs[Q].z ** 2))]:
        assert q.abs() == a


def test_quaternion_norm(Qs):
    for q in Qs[Qs_nan]:
        assert np.isnan(q.norm())
    for q in Qs[Qs_inf]:
        if on_windows:
            assert np.isinf(q.norm()) or np.isnan(q.norm())
        else:
            assert np.isinf(q.norm())
    for q, a in [(Qs[q_0], 0.0), (Qs[q_1], 1.0), (Qs[x], 1.0), (Qs[y], 1.0), (Qs[z], 1.0),
                 (Qs[Q], Qs[Q].w ** 2 + Qs[Q].x ** 2 + Qs[Q].y ** 2 + Qs[Q].z ** 2),
                 (Qs[Qbar], Qs[Q].w ** 2 + Qs[Q].x ** 2 + Qs[Q].y ** 2 + Qs[Q].z ** 2)]:
        assert q.norm() == a


# Unary quaternion returners
def test_quaternion_negative(Qs):
    assert -Qs[Q] == Qs[Qneg]
    for q in Qs[Qs_finite]:
        assert -q == -1.0 * q
    for q in Qs[Qs_nonnan]:
        assert -(-q) == q


def test_quaternion_conjugate(Qs):
    assert Qs[Q].conjugate() == Qs[Qbar]
    for q in Qs[Qs_nonnan]:
        assert q.conjugate() == q.conj()
        assert q.conjugate().conjugate() == q


def test_quaternion_sqrt(Qs):
    sqrt_precision = 4.e-15
    for q in Qs[Qs_finitenonzero]:
        assert ( (q.sqrt()) * (q.sqrt()) - q ).abs() < sqrt_precision


def test_quaternion_log_exp(Qs):
    qlogexp_precision = 4.e-15
    assert (Qs[Q].log() - Qs[Qlog]).abs() < qlogexp_precision
    assert (Qs[Q].exp() - Qs[Qexp]).abs() < qlogexp_precision
    assert (Qs[Q].log().exp() - Qs[Q]).abs() < qlogexp_precision
    assert (Qs[Q].exp().log() - Qs[Q]).abs() > qlogexp_precision  # Note order of operations!
    assert quaternion.one.log() == quaternion.zero
    assert quaternion.x.log() == (np.pi / 2) * quaternion.x
    assert quaternion.y.log() == (np.pi / 2) * quaternion.y
    assert quaternion.z.log() == (np.pi / 2) * quaternion.z
    assert (-quaternion.one).log() == (np.pi) * quaternion.x
    strict_assert(False)  # logs of interesting scalars * basis vectors
    strict_assert(False)  # logs of negative scalars


def test_angle(Rs):
    angle_precision = 4.e-15
    unit_vecs = [quaternion.x, quaternion.y, quaternion.z,
                 -quaternion.x, -quaternion.y, -quaternion.z]
    for u in unit_vecs:
        for theta in linspace(-2 * np.pi, 2 * np.pi, num=50):
            assert abs((theta * u / 2).exp().angle() - abs(theta)) < angle_precision


def test_quaternion_normalized(Qs):
    assert abs(Qs[Q].normalized()-Qs[Qnormalized]) < 4e-16
    for q in Qs[Qs_finitenonzero]:
        assert abs(q.normalized().abs() - 1.0) < 1.e-15


def test_quaternion_parity_conjugates(Qs):
    for q in Qs[Qs_finite]:
        assert q.x_parity_conjugate() == np.quaternion(q.w, q.x, -q.y, -q.z)
        assert q.y_parity_conjugate() == np.quaternion(q.w, -q.x, q.y, -q.z)
        assert q.z_parity_conjugate() == np.quaternion(q.w, -q.x, -q.y, q.z)
        assert q.parity_conjugate() == np.quaternion(q.w, q.x, q.y, q.z)
    assert np.array_equal(np.x_parity_conjugate(Qs[Qs_finite]),
                          np.array([q.x_parity_conjugate() for q in Qs[Qs_finite]]))
    assert np.array_equal(np.y_parity_conjugate(Qs[Qs_finite]),
                          np.array([q.y_parity_conjugate() for q in Qs[Qs_finite]]))
    assert np.array_equal(np.z_parity_conjugate(Qs[Qs_finite]),
                          np.array([q.z_parity_conjugate() for q in Qs[Qs_finite]]))
    assert np.array_equal(np.parity_conjugate(Qs[Qs_finite]), np.array([q.parity_conjugate() for q in Qs[Qs_finite]]))


# Quaternion-quaternion binary quaternion returners
@pytest.mark.xfail
def test_quaternion_copysign(Qs):
    assert False


# Quaternion-quaternion, scalar-quaternion, or quaternion-scalar binary quaternion returners
def test_quaternion_add(Qs):
    for j in Qs_nonnan:
        for k in Qs_nonnan:
            q = Qs[j]
            p = Qs[k]
            assert (q + p == quaternion.quaternion(q.w + p.w, q.x + p.x, q.y + p.y, q.z + p.z)
                    or (j == q_inf1 and k == q_minf1)
                    or (k == q_inf1 and j == q_minf1))
    for q in Qs[Qs_nonnan]:
        for s in [-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]:
            assert (q + s == quaternion.quaternion(q.w + s, q.x, q.y, q.z))
            assert (s + q == quaternion.quaternion(q.w + s, q.x, q.y, q.z))


def test_quaternion_add_ufunc(Qs):
    ufunc_binary_utility(Qs[Qs_finite], Qs[Qs_finite], operator.add)


def test_quaternion_subtract(Qs):
    for q in Qs[Qs_finite]:
        for p in Qs[Qs_finite]:
            assert q - p == quaternion.quaternion(q.w - p.w, q.x - p.x, q.y - p.y, q.z - p.z)
    for q in Qs[Qs_nonnan]:
        for s in [-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]:
            assert (q - s == quaternion.quaternion(q.w - s, q.x, q.y, q.z))
            assert (s - q == quaternion.quaternion(s - q.w, -q.x, -q.y, -q.z))


def test_quaternion_subtract_ufunc(Qs):
    ufunc_binary_utility(Qs[Qs_finite], Qs[Qs_finite], operator.sub)


def test_quaternion_multiply(Qs):
    # Check scalar multiplication
    for q in Qs[Qs_finite]:
        assert q * Qs[q_1] == q
    for q in Qs[Qs_finite]:
        assert q * 1.0 == q
        assert q * 1 == q
        assert 1.0 * q == q
        assert 1 * q == q
    for s in [-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]:
        for q in Qs[Qs_finite]:
            assert q * s == quaternion.quaternion(s * q.w, s * q.x, s * q.y, s * q.z)
            assert s * q == q * s
    for q in Qs[Qs_finite]:
        assert 0.0 * q == Qs[q_0]
        assert 0.0 * q == q * 0.0

    # Check linearity
    for q1 in Qs[Qs_finite]:
        for q2 in Qs[Qs_finite]:
            for q3 in Qs[Qs_finite]:
                assert allclose(q1*(q2+q3), (q1*q2)+(q1*q3))
                assert allclose((q1+q2)*q3, (q1*q3)+(q2*q3))

    # Check the multiplication table
    for q in [Qs[q_1], Qs[x], Qs[y], Qs[z]]:
        assert Qs[q_1] * q == q
        assert q * Qs[q_1] == q
    assert Qs[x] * Qs[x] == -Qs[q_1]
    assert Qs[x] * Qs[y] == Qs[z]
    assert Qs[x] * Qs[z] == -Qs[y]
    assert Qs[y] * Qs[x] == -Qs[z]
    assert Qs[y] * Qs[y] == -Qs[q_1]
    assert Qs[y] * Qs[z] == Qs[x]
    assert Qs[z] * Qs[x] == Qs[y]
    assert Qs[z] * Qs[y] == -Qs[x]
    assert Qs[z] * Qs[z] == -Qs[q_1]


def test_quaternion_multiply_ufunc(Qs):
    ufunc_binary_utility(np.array([quaternion.one]), Qs[Qs_finite], operator.mul)
    ufunc_binary_utility(Qs[Qs_finite], np.array([quaternion.one]), operator.mul)
    ufunc_binary_utility(np.array([1.0]), Qs[Qs_finite], operator.mul)
    ufunc_binary_utility(Qs[Qs_finite], np.array([1.0]), operator.mul)
    ufunc_binary_utility(np.array([1]), Qs[Qs_finite], operator.mul)
    ufunc_binary_utility(Qs[Qs_finite], np.array([1]), operator.mul)
    ufunc_binary_utility(np.array([0.0]), Qs[Qs_finite], operator.mul)
    ufunc_binary_utility(Qs[Qs_finite], np.array([0.0]), operator.mul)
    ufunc_binary_utility(np.array([0]), Qs[Qs_finite], operator.mul)
    ufunc_binary_utility(Qs[Qs_finite], np.array([0]), operator.mul)

    ufunc_binary_utility(np.array([-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]),
                         Qs[Qs_finite], operator.mul)
    ufunc_binary_utility(Qs[Qs_finite],
                         np.array([-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]), operator.mul)

    ufunc_binary_utility(Qs[Qs_finite], Qs[Qs_finite], operator.mul)


def test_quaternion_divide(Qs):
    # Check scalar division
    for q in Qs[Qs_finitenonzero]:
        assert allclose(q / q, quaternion.one)
        assert allclose(1 / q, q.inverse())
        assert allclose(1.0 / q, q.inverse())
        assert 0.0 / q == quaternion.zero
        for s in [-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]:
            assert allclose(s / q, s * (q.inverse()))
    for q in Qs[Qs_nonnan]:
        assert q / 1.0 == q
        assert q / 1 == q
        for s in [-3, -2.3, -1.2, -1.0, 1.0, 1, 1.2, 2.3, 3]:
            assert allclose(q / s, q * (1.0/s))

    # Check linearity
    for q1 in Qs[Qs_finite]:
        for q2 in Qs[Qs_finite]:
            for q3 in Qs[Qs_finitenonzero]:
                assert allclose((q1+q2)/q3, (q1/q3)+(q2/q3))

    # Check the multiplication table
    for q in [Qs[q_1], Qs[x], Qs[y], Qs[z]]:
        assert Qs[q_1] / q == q.conj()
        assert q / Qs[q_1] == q
    assert Qs[x] / Qs[x] == Qs[q_1]
    assert Qs[x] / Qs[y] == -Qs[z]
    assert Qs[x] / Qs[z] == Qs[y]
    assert Qs[y] / Qs[x] == Qs[z]
    assert Qs[y] / Qs[y] == Qs[q_1]
    assert Qs[y] / Qs[z] == -Qs[x]
    assert Qs[z] / Qs[x] == -Qs[y]
    assert Qs[z] / Qs[y] == Qs[x]
    assert Qs[z] / Qs[z] == Qs[q_1]


def test_quaternion_divide_ufunc(Qs):
    ufunc_binary_utility(np.array([quaternion.one]), Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(Qs[Qs_finite], np.array([quaternion.one]), operator.truediv)
    ufunc_binary_utility(np.array([1.0]), Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(Qs[Qs_finite], np.array([1.0]), operator.truediv)
    ufunc_binary_utility(np.array([1]), Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(Qs[Qs_finite], np.array([1]), operator.truediv)
    ufunc_binary_utility(np.array([0.0]), Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(np.array([0]), Qs[Qs_finitenonzero], operator.truediv)

    ufunc_binary_utility(np.array([-3, -2.3, -1.2, -1.0, 0.0, 0, 1.0, 1, 1.2, 2.3, 3]),
                         Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(Qs[Qs_finitenonzero],
                         np.array([-3, -2.3, -1.2, -1.0, 1.0, 1, 1.2, 2.3, 3]), operator.truediv)

    ufunc_binary_utility(Qs[Qs_finite], Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(Qs[Qs_finite], Qs[Qs_finitenonzero], operator.floordiv)

    ufunc_binary_utility(Qs[Qs_finitenonzero], Qs[Qs_finitenonzero], operator.truediv)
    ufunc_binary_utility(Qs[Qs_finitenonzero], Qs[Qs_finitenonzero], operator.floordiv)


def test_quaternion_power(Qs):
    import math
    qpower_precision = 4*eps

    # Test equivalence between scalar and real-quaternion exponentiation
    for b in [0, 0.0, 1, 1.0, 2, 2.0, 5.6]:
        for e in [0, 0.0, 1, 1.0, 2, 2.0, 4.5]:
            be = np.quaternion(b**e, 0, 0, 0)
            assert allclose(be, np.quaternion(b, 0, 0, 0)**np.quaternion(e, 0, 0, 0), rtol=qpower_precision)
            assert allclose(be, b**np.quaternion(e, 0, 0, 0), rtol=qpower_precision)
            assert allclose(be, np.quaternion(b, 0, 0, 0)**e, rtol=qpower_precision)
    for q in [-3*quaternion.one, -2*quaternion.one, -quaternion.one, quaternion.zero, quaternion.one, 3*quaternion.one]:
        for s in [-3, -2.3, -1.2, -1.0, 1.0, 1, 1.2, 2.3, 3]:
            for t in [-3, -2.3, -1.2, -1.0, 1.0, 1, 1.2, 2.3, 3]:
                assert allclose((s*t)**q, (s**q)*(t**q), rtol=2*qpower_precision)

    # Test basic integer-exponent and additive-exponent properties
    for q in Qs[Qs_finitenonzero]:
        assert allclose(q ** 0, np.quaternion(1, 0, 0, 0), rtol=qpower_precision)
        assert allclose(q ** 0.0, np.quaternion(1, 0, 0, 0), rtol=qpower_precision)
        assert allclose(q ** np.quaternion(0, 0, 0, 0), np.quaternion(1, 0, 0, 0), rtol=qpower_precision)
        assert allclose(((q ** 0.5) * (q ** 0.5)), q, rtol=qpower_precision)
        assert allclose(q ** 1.0, q, rtol=qpower_precision)
        assert allclose(q ** 1, q, rtol=qpower_precision)
        assert allclose(q ** np.quaternion(1, 0, 0, 0), q, rtol=qpower_precision)
        assert allclose(q ** 2.0, q * q, rtol=qpower_precision)
        assert allclose(q ** 2, q * q, rtol=qpower_precision)
        assert allclose(q ** np.quaternion(2, 0, 0, 0), q * q, rtol=qpower_precision)
        assert allclose(q ** 3, q * q * q, rtol=qpower_precision)
        assert allclose(q ** -1, q.inverse(), rtol=qpower_precision)
        assert allclose(q ** -1.0, q.inverse(), rtol=qpower_precision)
        for s in [-3, -2.3, -1.2, -1.0, 1.0, 1, 1.2, 2.3, 3]:
            for t in [-3, -2.3, -1.2, -1.0, 1.0, 1, 1.2, 2.3, 3]:
                assert allclose(q**(s+t), (q**s)*(q**t), rtol=2*qpower_precision)
                assert allclose(q**(s-t), (q**s)/(q**t), rtol=2*qpower_precision)

    # Check that exp(q) is the same as e**q
    for q in Qs[Qs_finitenonzero]:
        assert allclose(q.exp(), math.e**q, rtol=qpower_precision)
        for s in [0, 0., 1.0, 1, 1.2, 2.3, 3]:
            for t in [0, 0., 1.0, 1, 1.2, 2.3, 3]:
                assert allclose((s*t)**q, (s**q)*(t**q), rtol=2*qpower_precision)
        for s in [1.0, 1, 1.2, 2.3, 3]:
            assert allclose(s**q, (q*math.log(s)).exp(), rtol=qpower_precision)

    qinverse_precision = 2*eps
    for q in Qs[Qs_finitenonzero]:
        assert allclose((q ** -1.0) * q, Qs[q_1], rtol=qinverse_precision)
    for q in Qs[Qs_finitenonzero]:
        assert allclose((q ** -1) * q, Qs[q_1], rtol=qinverse_precision)
    for q in Qs[Qs_finitenonzero]:
        assert allclose((q ** Qs[q_1]), q, rtol=qpower_precision)
    strict_assert(False)  # Try more edge cases

    for q in [quaternion.x, quaternion.y, quaternion.z]:
        assert allclose(quaternion.quaternion(math.exp(-math.pi/2), 0, 0, 0),
                        q**q, rtol=qpower_precision)
    assert allclose(quaternion.quaternion(math.cos(math.pi/2), 0, 0, math.sin(math.pi/2)),
                    quaternion.x**quaternion.y, rtol=qpower_precision)
    assert allclose(quaternion.quaternion(math.cos(math.pi/2), 0, -math.sin(math.pi/2), 0),
                    quaternion.x**quaternion.z, rtol=qpower_precision)
    assert allclose(quaternion.quaternion(math.cos(math.pi/2), 0, 0, -math.sin(math.pi/2)),
                    quaternion.y**quaternion.x, rtol=qpower_precision)
    assert allclose(quaternion.quaternion(math.cos(math.pi/2), math.sin(math.pi/2), 0, 0),
                    quaternion.y**quaternion.z, rtol=qpower_precision)
    assert allclose(quaternion.quaternion(math.cos(math.pi/2), 0, math.sin(math.pi/2), 0),
                    quaternion.z**quaternion.x, rtol=qpower_precision)
    assert allclose(quaternion.quaternion(math.cos(math.pi/2), -math.sin(math.pi/2), 0, 0),
                    quaternion.z**quaternion.y, rtol=qpower_precision)



def test_quaternion_getset(Qs):
    # get parts a and b
    for q in Qs[Qs_nonnan]:
        assert q.a == q.w + 1j * q.z
        assert q.b == q.y + 1j * q.x
    # Check multiplication law for parts a and b
    part_mul_precision = 1.e-14
    for p in Qs[Qs_finite]:
        for q in Qs[Qs_finite]:
            assert abs((p * q).a - (p.a * q.a - p.b.conjugate() * q.b)) < part_mul_precision
            assert abs((p * q).b - (p.b * q.a + p.a.conjugate() * q.b)) < part_mul_precision
    # get components/vec
    for q in Qs[Qs_nonnan]:
        assert np.array_equal(q.components, np.array([q.w, q.x, q.y, q.z]))
        assert np.array_equal(q.vec, np.array([q.x, q.y, q.z]))
    # set components/vec from np.array, list, tuple
    for q in Qs[Qs_nonnan]:
        for seq_type in [np.array, list, tuple]:
            p = np.quaternion(*q.components)
            r = np.quaternion(*q.components)
            p.components = seq_type((-5.5, 6.6, -7.7, 8.8))
            r.vec = seq_type((6.6, -7.7, 8.8))
            assert np.array_equal(p.components, np.array([-5.5, 6.6, -7.7, 8.8]))
            assert np.array_equal(r.components, np.array([q.w, 6.6, -7.7, 8.8]))
    # TypeError when setting components with the wrong type or size of thing
    for q in Qs:
        for seq_type in [np.array, list, tuple]:
            p = np.quaternion(*q.components)
            r = np.quaternion(*q.components)
            with pytest.raises(TypeError):
                p.components = '1.1, 2.2, 3.3, 4.4'
            with pytest.raises(TypeError):
                p.components = seq_type([])
            with pytest.raises(TypeError):
                p.components = seq_type((-5.5,))
            with pytest.raises(TypeError):
                p.components = seq_type((-5.5, 6.6,))
            with pytest.raises(TypeError):
                p.components = seq_type((-5.5, 6.6, -7.7,))
            with pytest.raises(TypeError):
                p.components = seq_type((-5.5, 6.6, -7.7, 8.8, -9.9))
            with pytest.raises(TypeError):
                r.vec = '2.2, 3.3, 4.4'
            with pytest.raises(TypeError):
                r.vec = seq_type([])
            with pytest.raises(TypeError):
                r.vec = seq_type((-5.5,))
            with pytest.raises(TypeError):
                r.vec = seq_type((-5.5, 6.6))
            with pytest.raises(TypeError):
                r.vec = seq_type((-5.5, 6.6, -7.7, 8.8))


@pytest.mark.skipif(os.environ.get('FAST'), reason="Takes ~10 seconds")
def test_metrics(Rs):
    metric_precision = 4.e-15
    # Check non-negativity
    for R1 in Rs:
        for R2 in Rs:
            assert quaternion.rotor_chordal_distance(R1, R2) >= 0.
            assert quaternion.rotor_intrinsic_distance(R1, R2) >= 0.
            assert quaternion.rotation_chordal_distance(R1, R2) >= 0.
            assert quaternion.rotation_intrinsic_distance(R1, R2) >= 0.
    # Check discernibility
    for R1 in Rs:
        for R2 in Rs:
            assert bool(quaternion.rotor_chordal_distance(R1, R2) > 0.) != bool(R1 == R2)
            assert bool(quaternion.rotor_intrinsic_distance(R1, R2) > 5.e-16) != bool(R1 == R2)
            assert bool(quaternion.rotation_chordal_distance(R1, R2) > 0.) != bool(R1 == R2 or R1 == -R2)
            assert bool(quaternion.rotation_intrinsic_distance(R1, R2) > 5.e-16) != bool(R1 == R2 or R1 == -R2)
    # Check symmetry
    for R1 in Rs:
        for R2 in Rs:
            assert abs(quaternion.rotor_chordal_distance(R1, R2)
                       - quaternion.rotor_chordal_distance(R2, R1)) < metric_precision
            assert abs(quaternion.rotor_intrinsic_distance(R1, R2)
                       - quaternion.rotor_intrinsic_distance(R2, R1)) < metric_precision
            assert abs(quaternion.rotation_chordal_distance(R1, R2)
                       - quaternion.rotation_chordal_distance(R2, R1)) < metric_precision
            assert abs(quaternion.rotation_intrinsic_distance(R1, R2)
                       - quaternion.rotation_intrinsic_distance(R2, R1)) < metric_precision
    # Check triangle inequality
    for R1 in Rs:
        for R2 in Rs:
            for R3 in Rs:
                assert quaternion.rotor_chordal_distance(R1, R3) - metric_precision \
                       <= (quaternion.rotor_chordal_distance(R1, R2) + quaternion.rotor_chordal_distance(R2, R3))
                assert quaternion.rotor_chordal_distance(R1, R3) - metric_precision \
                       <= (quaternion.rotor_chordal_distance(R1, R2) + quaternion.rotor_chordal_distance(R2, R3))
                assert quaternion.rotation_intrinsic_distance(R1, R3) - metric_precision \
                       <= (
                    quaternion.rotation_intrinsic_distance(R1, R2) + quaternion.rotation_intrinsic_distance(R2, R3))
                assert quaternion.rotation_intrinsic_distance(R1, R3) - metric_precision \
                       <= (
                    quaternion.rotation_intrinsic_distance(R1, R2) + quaternion.rotation_intrinsic_distance(R2, R3))
    # Check distances from self or -self
    for R in Rs:
        # All distances from self should be 0.0
        assert quaternion.rotor_chordal_distance(R, R) == 0.0
        assert quaternion.rotor_intrinsic_distance(R, R) < 5.e-16
        assert quaternion.rotation_chordal_distance(R, R) == 0.0
        assert quaternion.rotation_intrinsic_distance(R, R) < 5.e-16
        # Chordal rotor distance from -self should be 2
        assert abs(quaternion.rotor_chordal_distance(R, -R) - 2.0) < metric_precision
        # Intrinsic rotor distance from -self should be 2pi
        assert abs(quaternion.rotor_intrinsic_distance(R, -R) - 2.0 * np.pi) < metric_precision
        # Rotation distances from -self should be 0
        assert quaternion.rotation_chordal_distance(R, -R) == 0.0
        assert quaternion.rotation_intrinsic_distance(R, -R) < 5.e-16
    # We expect the chordal distance to be smaller than the intrinsic distance (or equal, if the distance is zero)
    for R in Rs:
        assert (
            quaternion.rotor_chordal_distance(quaternion.one, R) < quaternion.rotor_intrinsic_distance(quaternion.one,
                                                                                                       R)
            or R == quaternion.one)
    # Check invariance under overall rotations: d(R1, R2) = d(R3*R1, R3*R2) = d(R1*R3, R2*R3)
    for R1 in Rs:
        for R2 in Rs:
            for R3 in Rs:
                assert abs(quaternion.rotor_chordal_distance(R1, R2)
                           - quaternion.rotor_chordal_distance(R3 * R1, R3 * R2)) < metric_precision
                assert abs(quaternion.rotor_chordal_distance(R1, R2)
                           - quaternion.rotor_chordal_distance(R1 * R3, R2 * R3)) < metric_precision
                assert abs(quaternion.rotation_intrinsic_distance(R1, R2)
                           - quaternion.rotation_intrinsic_distance(R3 * R1, R3 * R2)) < metric_precision
                assert abs(quaternion.rotation_intrinsic_distance(R1, R2)
                           - quaternion.rotation_intrinsic_distance(R1 * R3, R2 * R3)) < metric_precision


def test_slerp(Rs):
    slerp_precision = 4.e-15
    ones = [quaternion.one, quaternion.x, quaternion.y, quaternion.z, -quaternion.x, -quaternion.y, -quaternion.z]
    # Check extremes
    for Q1 in ones:
        assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, Q1, 0.0), Q1) < slerp_precision
        assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, Q1, 1.0), Q1) < slerp_precision
        assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, -Q1, 0.0), Q1) < slerp_precision
        assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, -Q1, 1.0), Q1) < slerp_precision
        for Q2 in ones:
            assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, Q2, 0.0), Q1) < slerp_precision
            assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, Q2, 1.0), Q2) < slerp_precision
            assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, -Q2, 0.0), Q1) < slerp_precision
            assert quaternion.rotation_chordal_distance(quaternion.slerp(Q1, -Q2, 1.0), -Q2) < slerp_precision
            assert quaternion.rotation_chordal_distance(quaternion.slerp(Q2, Q1, 0.0), Q2) < slerp_precision
            assert quaternion.rotation_chordal_distance(quaternion.slerp(Q2, Q1, 1.0), Q1) < slerp_precision
    # Test simple increases in each dimension
    for Q2 in ones[1:]:
        for t in np.linspace(0.0, 1.0, num=100, endpoint=True):
            assert quaternion.rotation_chordal_distance(quaternion.slerp(quaternion.one, Q2, t),
                                                        (np.cos(np.pi * t / 2) * quaternion.one + np.sin(
                                                            np.pi * t / 2) * Q2)) < slerp_precision
    # Test that (slerp of rotated rotors) is (rotated slerp of rotors)
    for R in Rs:
        for Q2 in ones[1:]:
            for t in np.linspace(0.0, 1.0, num=100, endpoint=True):
                assert quaternion.rotation_chordal_distance(R * quaternion.slerp(quaternion.one, Q2, t),
                                                            quaternion.slerp(R * quaternion.one, R * Q2,
                                                                             t)) < slerp_precision


@pytest.mark.skipif(os.environ.get('FAST'), reason="Takes ~2 seconds")
def test_squad(Rs):
    np.random.seed(1234)
    squad_precision = 4.e-15
    ones = [quaternion.one, quaternion.x, quaternion.y, quaternion.z, -quaternion.x, -quaternion.y, -quaternion.z]
    t_in = np.linspace(0.0, 1.0, num=13, endpoint=True)
    t_out = np.linspace(0.0, 1.0, num=37, endpoint=True)
    t_out2 = np.array(sorted([np.random.uniform(0.0, 1.0) for i in range(59)]))
    # squad interpolated onto the inputs should be the identity
    for R1 in Rs:
        for R2 in Rs:
            R_in = np.array([quaternion.slerp(R1, R2, t) for t in t_in])
            assert np.all(np.abs(quaternion.squad(R_in, t_in, t_in) - R_in) < squad_precision)
    # squad should be the same as slerp for linear interpolation
    for R in ones:
        R_in = np.array([quaternion.slerp(quaternion.one, R, t) for t in t_in])
        R_out_squad = quaternion.squad(R_in, t_in, t_out)
        R_out_slerp = np.array([quaternion.slerp(quaternion.one, R, t) for t in t_out])
        # print(
        #     R, "\n",
        #     np.argmax(np.abs(R_out_squad - R_out_slerp)),
        #     len(R_out_squad), "\n",
        #     np.max(np.abs(R_out_squad - R_out_slerp)), "\n",
        #     R_out_squad[-6:], "\n",
        #     R_out_slerp[-6:],
        # )
        assert np.all(np.abs(R_out_squad - R_out_slerp) < squad_precision), (
            R,
            np.argmax(np.abs(R_out_squad - R_out_slerp)),
            len(R_out_squad),
            R_out_squad[np.argmax(np.abs(R_out_squad - R_out_slerp))-2:np.argmax(np.abs(R_out_squad - R_out_slerp))+3],
            R_out_slerp[np.argmax(np.abs(R_out_squad - R_out_slerp))-2:np.argmax(np.abs(R_out_squad - R_out_slerp))+3],
        )
        R_out_squad = quaternion.squad(R_in, t_in, t_out2)
        R_out_slerp = np.array([quaternion.slerp(quaternion.one, R, t) for t in t_out2])
        assert np.all(np.abs(R_out_squad - R_out_slerp) < squad_precision)
        # assert False # Test unequal input time steps, and correct squad output [0,-2,-1]


@pytest.mark.xfail
def test_arrfuncs():
    # nonzero
    # copyswap
    # copyswapn
    # getitem
    # setitem
    # compare
    # argmax
    # fillwithscalar
    assert False


@pytest.mark.xfail
def test_integration_of_angular_velocity():
    assert False


def test_setitem_quat(Qs):
    Ps = Qs[:]
    # setitem from quaternion
    for j in range(len(Ps)):
        Ps[j] = np.quaternion(1.3, 2.4, 3.5, 4.7)
        for k in range(j):
            assert Ps[k] == np.quaternion(1.3, 2.4, 3.5, 4.7)
        for k in range(j + 1, len(Ps)):
            assert Ps[k] == Qs[k]
    # setitem from np.array, list, or tuple
    for seq_type in [np.array, list, tuple]:
        Ps = Qs[:]
        with pytest.raises(TypeError):
            Ps[0] = seq_type(())
        with pytest.raises(TypeError):
            Ps[0] = seq_type((1.3,))
        with pytest.raises(TypeError):
            Ps[0] = seq_type((1.3, 2.4,))
        with pytest.raises(TypeError):
            Ps[0] = seq_type((1.3, 2.4, 3.5))
        with pytest.raises(TypeError):
            Ps[0] = seq_type((1.3, 2.4, 3.5, 4.7, 5.9))
        with pytest.raises(TypeError):
            Ps[0] = seq_type((1.3, 2.4, 3.5, 4.7, 5.9, np.nan))
        for j in range(len(Ps)):
            Ps[j] = seq_type((1.3, 2.4, 3.5, 4.7))
            for k in range(j):
                assert Ps[k] == np.quaternion(1.3, 2.4, 3.5, 4.7)
                for k in range(j + 1, len(Ps)):
                    assert Ps[k] == Qs[k]
    with pytest.raises(TypeError):
        Ps[0] = 's'
    with pytest.raises(TypeError):
        Ps[0] = 's'


@pytest.mark.xfail
def test_arraydescr():
    # new
    # richcompare
    # hash
    # repr
    # str
    assert False


@pytest.mark.xfail
def test_casts():
    # FLOAT, npy_float
    # DOUBLE, npy_double
    # LONGDOUBLE, npy_longdouble
    # BOOL, npy_bool
    # BYTE, npy_byte
    # UBYTE, npy_ubyte
    # SHORT, npy_short
    # USHORT, npy_ushort
    # INT, npy_int
    # UINT, npy_uint
    # LONG, npy_long
    # ULONG, npy_ulong
    # LONGLONG, npy_longlong
    # ULONGLONG, npy_ulonglong
    # CFLOAT, npy_float
    # CDOUBLE, npy_double
    # CLONGDOUBLE, npy_longdouble
    assert False


def test_ufuncs(Rs, Qs):
    np.random.seed(1234)
    assert np.allclose(np.abs(Rs), np.ones(Rs.shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(np.abs(np.log(Rs) - np.array([r.log() for r in Rs])), np.zeros(Rs.shape), atol=1.e-14,
                       rtol=1.e-15)
    assert np.allclose(np.abs(np.exp(Rs) - np.array([r.exp() for r in Rs])), np.zeros(Rs.shape), atol=1.e-14,
                       rtol=1.e-15)
    assert np.allclose(np.abs(Rs - Rs), np.zeros(Rs.shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(np.abs(Rs + (-Rs)), np.zeros(Rs.shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(np.abs(np.conjugate(Rs) - np.array([r.conjugate() for r in Rs])), np.zeros(Rs.shape),
                       atol=1.e-14, rtol=1.e-15)
    assert np.all(Rs == Rs)
    assert np.all(Rs <= Rs)
    for i in range(10):
        x = np.random.uniform(-10, 10)
        assert np.allclose(np.abs(Rs * x - np.array([r * x for r in Rs])), np.zeros(Rs.shape), atol=1.e-14, rtol=1.e-15)
        # assert np.allclose( np.abs( x*Rs - np.array([r*x for r in Rs]) ), np.zeros(Rs.shape), atol=1.e-14, rtol=1.e-15)
        strict_assert(False)
        assert np.allclose(np.abs(Rs / x - np.array([r / x for r in Rs])), np.zeros(Rs.shape), atol=1.e-14, rtol=1.e-15)
        assert np.allclose(np.abs(Rs ** x - np.array([r ** x for r in Rs])), np.zeros(Rs.shape), atol=1.e-14,
                           rtol=1.e-15)
    assert np.allclose(
        np.abs(Qs[Qs_finite] + Qs[Qs_finite] - np.array([q1 + q2 for q1, q2 in zip(Qs[Qs_finite], Qs[Qs_finite])])),
        np.zeros(Qs[Qs_finite].shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(
        np.abs(Qs[Qs_finite] - Qs[Qs_finite] - np.array([q1 - q2 for q1, q2 in zip(Qs[Qs_finite], Qs[Qs_finite])])),
        np.zeros(Qs[Qs_finite].shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(
        np.abs(Qs[Qs_finite] * Qs[Qs_finite] - np.array([q1 * q2 for q1, q2 in zip(Qs[Qs_finite], Qs[Qs_finite])])),
        np.zeros(Qs[Qs_finite].shape), atol=1.e-14, rtol=1.e-15)
    for Q in Qs[Qs_finite]:
        assert np.allclose(np.abs(Qs[Qs_finite] * Q - np.array([q1 * Q for q1 in Qs[Qs_finite]])),
                           np.zeros(Qs[Qs_finite].shape), atol=1.e-14, rtol=1.e-15)
        # assert np.allclose( np.abs( Q*Qs[Qs_finite] - np.array([Q*q1 for q1 in Qs[Qs_finite]]) ),
        # np.zeros(Qs[Qs_finite].shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(np.abs(Qs[Qs_finitenonzero] / Qs[Qs_finitenonzero]
                              - np.array([q1 / q2 for q1, q2 in zip(Qs[Qs_finitenonzero], Qs[Qs_finitenonzero])])),
                       np.zeros(Qs[Qs_finitenonzero].shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(np.abs(Qs[Qs_finitenonzero] ** Qs[Qs_finitenonzero]
                              - np.array([q1 ** q2 for q1, q2 in zip(Qs[Qs_finitenonzero], Qs[Qs_finitenonzero])])),
                       np.zeros(Qs[Qs_finitenonzero].shape), atol=1.e-14, rtol=1.e-15)
    assert np.allclose(np.abs(~Qs[Qs_finitenonzero]
                              - np.array([q.inverse() for q in Qs[Qs_finitenonzero]])),
                       np.zeros(Qs[Qs_finitenonzero].shape), atol=1.e-14, rtol=1.e-15)


def test_numpy_array_conversion(Qs):
    "Check conversions between array as quaternions and array as floats"
    # First, just check 1-d array
    Q = Qs[Qs_nonnan][:12]  # Select first 3x4=12 non-nan elements in Qs
    assert Q.dtype == np.dtype(np.quaternion)
    q = quaternion.as_float_array(Q)  # View as array of floats
    assert q.dtype == np.dtype(np.float)
    assert q.shape == (12, 4)  # This is the expected shape
    for j in range(12):
        for k in range(4):  # Check each component individually
            assert q[j][k] == Q[j].components[k]
    assert np.array_equal(quaternion.as_quat_array(q), Q)  # Check that we can go backwards
    # Next, see how that works if I flatten the q array
    q = q.flatten()
    assert q.dtype == np.dtype(np.float)
    assert q.shape == (48,)
    for j in range(48):
        assert q[j] == Q[j // 4].components[j % 4]
    assert np.array_equal(quaternion.as_quat_array(q), Q)  # Check that we can go backwards
    # Finally, reshape into 2-d array, and re-check
    P = Q.reshape(3, 4)  # Reshape into 3x4 array of quaternions
    p = quaternion.as_float_array(P)  # View as array of floats
    assert p.shape == (3, 4, 4)  # This is the expected shape
    for j in range(3):
        for k in range(4):
            for l in range(4):  # Check each component individually
                assert p[j][k][l] == Q[4 * j + k].components[l]
    assert np.array_equal(quaternion.as_quat_array(p), P)  # Check that we can go backwards


if __name__ == '__main__':
    print("The tests should be run automatically via py.test (pip install pytest)")


==> anc/spherical_functions/LICENSE <==
The MIT License (MIT)

Copyright (c) 2016 Mike Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.



==> anc/spherical_functions/MANIFEST.in <==
include README.txt LICENSE
include auto_version/__init__.py


==> anc/spherical_functions/README.md <==
# Spherical Functions <a href="https://travis-ci.org/moble/spherical_functions"><img align="right" hspace="3" alt="Status of automatic build and test suite" src="https://travis-ci.org/moble/spherical_functions.svg?branch=master"></a> <a href="https://github.com/moble/spherical_functions/blob/master/LICENSE"><img align="right" hspace="3" alt="Code distributed under the open-source MIT license" src="http://moble.github.io/spherical_functions/images/MITLicenseBadge.svg"></a>

Python/numba package for evaluating and transforming Wigner's 𝔇 matrices,
Wigner's 3-j symbols, and spin-weighted (and scalar) spherical harmonics.
These functions are evaluated directly in terms of quaternions, as well as in
the more standard forms of spherical coordinates and Euler
angles.<sup>[1](#1-euler-angles-are-awful)</sup>

The conventions for this package are described in detail on
[this page](http://moble.github.io/spherical_functions/).

## Dependencies

The only true requirements for this code are `python` and the python package
`numpy`, as well as my accompanying
[`quaternion`](https://github.com/moble/quaternion) package (installation of
which is shown below).

However, this package can automatically use
[`numba`](http://numba.pydata.org/), which uses [LLVM](http://llvm.org/) to
compile python code to machine code, accelerating most numerical functions by
factors of anywhere from 2 to 2000.  It is *possible* to run the code without
`numba`, but the most important functions are roughly 10 times slower without
it.

The only drawback of `numba` is that it is nontrivial to install on its own.
Fortunately, the best python installer,
[`anaconda`](http://continuum.io/downloads), makes it trivial.  Just install
the main `anaconda` package.

If you prefer the smaller download size of
[`miniconda`](http://conda.pydata.org/miniconda.html) (which comes with no
extras beyond python), you'll also have to run this command:

```sh
conda install pip numpy numba
```


## Installation

Assuming you use `conda` to manage your python installation (like any sane
python user), you can install this package simply as

```sh
conda install -c moble spherical_functions
```

This should automatically download and install the package
[`quaternion`](https://github.com/moble/quaternion), on which this package
depends.

Alternatively, if you prefer to use `pip` (whether or not you use `conda`), you
can also do

```sh
pip install git+git://github.com/moble/quaternion
pip install git+git://github.com/moble/spherical_functions
```

Or, if you refuse to use `conda`, you might want to install inside your home
directory without root privileges.  (Anaconda does this by default anyway.)
This is done by adding `--user` to the above commands:

```sh
pip install --user git+git://github.com/moble/quaternion
pip install --user git+git://github.com/moble/spherical_functions
```

Finally, there's also the fully manual option of just downloading both code
repositories, changing to the code directory, and issuing

```sh
python setup.py install
```

This should work regardless of the installation method, as long as you have a
compiler hanging around.


## Usage

First, we show a very simple example of usage with Euler angles, though it
breaks my heart to do so:<sup>[1](#euler-angles-are-awful)</sup>

```python
>>> import spherical_functions as sf
>>> alpha, beta, gamma = 0.1, 0.2, 0.3
>>> ell,mp,m = 3,2,1
>>> sf.Wigner_D_element(alpha, beta, gamma, ell, mp, m)

```

Of course, it's always better to use unit quaternions to describe rotations:

```python
>>> import numpy as np
>>> import quaternion
>>> R = np.quaternion(1,2,3,4).normalized()
>>> ell,mp,m = 3,2,1
>>> sf.Wigner_D_element(R, ell, mp, m)

```

If you need to calculate values of the 𝔇<sup>(ℓ)</sup> matrix elements for many
values of (ℓ, m', m), it is more efficient to do so all at once.  The following
calculates all modes for ℓ from 2 to 8 (inclusive):

```python
>>> indices = np.array([[ell,mp,m] for ell in range(2,9)
... for mp in range(-ell, ell+1) for m in range(-ell, ell+1)])
>>> sf.Wigner_D_element(R, indices)

```

Finally, if you really need to put the pedal to the metal, and are willing to
guarantee that the input arguments are correct, you can use a special hidden
form of the function:

```python
>>> sf._Wigner_D_element(R.a, R.b, indices, elements)

```

Here, `R.a` and `R.b` are the two complex parts of the quaternion defined on
[this page](http://moble.github.io/spherical_functions/) (though the user need
not care about that).  The `indices` variable is assumed to be a
two-dimensional array of integers, where the second dimension has size three,
representing the (ℓ, m', m) indices.  This avoids certain somewhat slower
pure-python operations involving argument checking, reshaping, etc.  The
`elements` variable must be a one-dimensional array of complex numbers (can be
uninitialized), which will be replaced with the corresponding values on return.
Again, however, there is no input dimension checking here, so if you give bad
inputs, behavior could range from silently wrong to exceptions to segmentation
faults.  Caveat emptor.


## Acknowledgments

I very much appreciate Barry Wardell's help in sorting out the relationships
between my conventions and those of other people and software packages
(especially Mathematica's crazy conventions).

This code is, of course, hosted on github.  Because it is an open-source
project, the hosting is free, and all the wonderful features of github are
available, including free wiki space and web page hosting, pull requests, a
nice interface to the git logs, etc.

Every change in this code is
[auomatically tested](https://travis-ci.org/moble/spherical_functions) on
[Travis-CI](https://travis-ci.org/).  This is a free service (for open-source
projects like this one), which integrates beautifully with github, detecting
each commit and automatically re-running the tests.  The code is downloaded and
installed fresh each time, and then tested, on python 2.7, 3.4, and 3.5.  This
ensures that no change I make to the code breaks either installation or any of
the features that I have written tests for.

Finally, the code is automatically compiled, and the binaries hosted for
download by `conda` on [anaconda.org](https://anaconda.org/moble/quaternion).
This is also a free service for open-source projects like this one.

The work of creating this code was supported in part by the Sherman Fairchild
Foundation and by NSF Grants No. PHY-1306125 and AST-1333129.


<br/>
---
###### <sup>1</sup> Euler angles are awful

Euler angles are pretty much
[the worst things ever](http://moble.github.io/spherical_functions/#euler-angles)
and it makes me feel bad even supporting them.  Quaternions are
faster, more accurate, basically free of singularities, more
intuitive, and generally easier to understand.  You can work entirely
without Euler angles (I certainly do).  You absolutely never need
them.  But if you're so old fashioned that you really can't give them
up, they are fully supported.


==> anc/spherical_functions/README.txt <==
Python/numba package for evaluating and transforming Wigner's 𝔇 matrices, Wigner's 3-j symbols, and spin-weighted
(and scalar) spherical harmonics. These functions are evaluated directly in terms of quaternions, as well as in the
more standard forms of spherical coordinates and Euler angles.(*)

    https://github.com/moble/spherical_functions/blob/master/README.md



(*) Euler angles are pretty much the worst things ever, and it makes me feel bad even supporting them.  Quaternions
are faster, more accurate, basically free of singularities, more intuitive, and generally easier to understand.  You
can work entirely without Euler angles (I certainly do).  You absolutely never need them.  But if you're so old
fashioned that you really can't give them up, they are fully supported.


==> anc/spherical_functions/SWSH.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

import math
import cmath

import numpy as np
import quaternion
from quaternion.numba_wrapper import njit, jit, int64, xrange

from . import (Wigner_coefficient as coeff, epsilon, LM_range)


def SWSH(R, s, indices):
    """Spin-weighted spherical harmonic calculation from rotor

    Note that this function is more general than standard Ylm and sYlm functions of angles because it uses quaternion
    rotors instead of angle, and is slightly faster as a result.

    This function can be called in either of two ways:
      1) With an array of quaternions, and a single (ell,m) pair, or
      2) with a single quaternion, and an array of (ell,m) values

    Parameters
    ----------
    R : unit quaternion or array of unit quaternions
        Rotor on which to evaluate the SWSH function.
    s : int
        Spin weight of the field to evaluate
    indices : 2-d array of int or pair of ints
        Array of (ell,m) values to evaluate

    Returns
    -------
    array of complex
        The shape of this array is `indices.shape[0]`, and contains the values of the SWSH for the (ell,m) values
        specified in `indices`.

    """
    indices = np.array(indices)
    if indices.size > 2 or not isinstance(R, np.ndarray):
        values = np.empty((indices.shape[0],), dtype=complex)
        _SWSH(R.a, R.b, s, indices, values)
    else:
        values = np.empty((R.size,), dtype=complex)
        _SWSHs(quaternion.as_float_array(R.flatten()), s, indices[0], indices[1], values)
        values = values.reshape(R.shape)
    return values


def SWSH_grid(R_grid, s, ell_max):
    """Spin-weighted spherical harmonic calculation from rotors representing a grid

    This function is similar to the `SWSH` function, but assumes that the input is an array of rotors, representing
    various points and/or orientations for which to evaluate the SWSH values.  It simply iterates over each of the
    quaternions, and evaluates the separately for each rotor.

    Note that this function takes `ell_max` as its argument, rather than a set of indices.  The output of this
    function is simply the entire range of indices.

    Also note that his function is more general than standard Ylm and sYlm functions of angles because it uses
    quaternion rotors instead of angle, and is slightly faster as a result.

    Parameters
    ----------
    R_grid : array of unit quaternions
        Rotors on which to evaluate the SWSH function.  Note that, for speed, these are assumed to be normalized.
    s : int
        Spin weight of the field to evaluate
    ell_max : int
        Largest ell value in output arrays.  Note that this should probably be `ell_max >= abs(s)`, but the output
        array will contain values corresponding to `ell < abs(s)`.  Those values will be 0.0, but must be present for
        compatibility with `spinsfast`.

    Returns
    -------
    array of complex
        The shape of this array is `R_grid.shape`, with an extra dimension of length N_lm appended.  That extra
        dimension corresponds to the various (ell,m) values in standard order (e.g., as given by LM_range),
        starting from ell=0 for compatibility with spinsfast.

    """
    indices = LM_range(0, ell_max)
    values = np.zeros(R_grid.shape + (indices.shape[0],), dtype=complex)
    it = np.nditer(R_grid, flags=['multi_index'])
    while not it.finished:
        R = it[0][()]
        _SWSH(R.a, R.b, s, indices, values[it.multi_index])
        it.iternext()
    return values


@njit('void(complex128, complex128, int64, int64[:,:], complex128[:])')
def _SWSH(Ra, Rb, s, indices, values):
    """Compute spin-weighted spherical harmonics from rotor components

    This is the core function that does all the work in the
    computation, but it is strict about its inputs, and does not check
    them for validity -- though numba provides some degree of safety.

    _SWSH(Ra, Rb, s, indices, values)

    Parameters
    ----------
    Ra : complex
        Component `a` of the rotor
    Rb : complex
        Component `b` of the rotor
    s : int
        Spin weight of the field to evaluate
    indices : 2-d array of int
        Array of (ell,m) values to evaluate
    values : 1-d array of complex
        Output array to contain values.  Length must equal first dimension of `indices`.  Needed because numba cannot
        create arrays at the moment.

    Returns
    -------
    void
        The input/output array `values` is modified in place.

    """
    N = indices.shape[0]

    # These constants are the recurring quantities in the computation
    # of the matrix values, so we calculate them here just once

    ra, phia = cmath.polar(Ra)
    rb, phib = cmath.polar(Rb)

    if ra <= epsilon:
        for i in xrange(N):
            ell, m = indices[i, 0:2]
            if (m != s or abs(m) > ell or abs(s) > ell):
                values[i] = 0.0j
            else:
                if (ell) % 2 == 0:
                    values[i] = math.sqrt((2 * ell + 1) / (4 * np.pi)) * Rb ** (-2 * s)
                else:
                    values[i] = -math.sqrt((2 * ell + 1) / (4 * np.pi)) * Rb ** (-2 * s)

    elif rb <= epsilon:
        for i in xrange(N):
            ell, m = indices[i, 0:2]
            if (m != -s or abs(m) > ell or abs(s) > ell):
                values[i] = 0.0j
            else:
                if (s) % 2 == 0:
                    values[i] = math.sqrt((2 * ell + 1) / (4 * np.pi)) * Ra ** (-2 * s)
                else:
                    values[i] = -math.sqrt((2 * ell + 1) / (4 * np.pi)) * Ra ** (-2 * s)

    elif ra < rb:
        # We have to have these two versions (both this ra<rb branch,
        # and ra>=rb below) to avoid overflows and underflows
        absRRatioSquared = -ra * ra / (rb * rb)
        for i in xrange(N):
            ell, m = indices[i, 0:2]
            if (abs(m) > ell or abs(s) > ell):
                values[i] = 0.0j
            else:
                rhoMin = max(0, -m + s)
                # Protect against overflow by decomposing Ra,Rb as
                # abs,angle components and pulling out the factor of
                # absRRatioSquared**rhoMin.  Here, ra might be quite
                # small, in which case ra**(-s+m) could be enormous
                # when the exponent (-s+m) is very negative; adding
                # 2*rhoMin to the exponent ensures that it is always
                # positive, which protects from overflow.  Meanwhile,
                # underflow just goes to zero, which is fine since
                # nothing else should be very large.
                Prefactor = cmath.rect(
                    coeff(ell, -m, -s) * rb ** (2 * ell + s - m - 2 * rhoMin) * ra ** (-s + m + 2 * rhoMin),
                    phib * (-s - m) + phia * (-s + m))
                if (Prefactor == 0.0j):
                    values[i] = 0.0j
                else:
                    if ((ell + rhoMin) % 2 != 0):
                        Prefactor *= -1
                    rhoMax = min(ell - m, ell + s)
                    N1 = ell - m + 1
                    N2 = ell + s + 1
                    M = -s + m
                    Sum = 1.0
                    for rho in xrange(rhoMax, rhoMin, -1):
                        Sum *= absRRatioSquared * ((N1 - rho) * (N2 - rho)) / (rho * (M + rho))
                        Sum += 1
                    # Sum = 0.0
                    # for rho in xrange(rhoMax, rhoMin-1, -1):
                    # Sum = (  binomial_coefficient(ell-m,rho) * binomial_coefficient(ell+m, ell-rho+s)
                    # + Sum * absRRatioSquared )
                    values[i] = math.sqrt((2 * ell + 1) / (4 * np.pi)) * Prefactor * Sum

    else:  # ra >= rb
        # We have to have these two versions (both this ra>=rb branch,
        # and ra<rb above) to avoid overflows and underflows
        absRRatioSquared = -rb * rb / (ra * ra)
        for i in xrange(N):
            ell, m = indices[i, 0:2]
            if (abs(m) > ell or abs(s) > ell):
                values[i] = 0.0j
            else:
                rhoMin = max(0, m + s)
                # Protect against overflow by decomposing Ra,Rb as
                # abs,angle components and pulling out the factor of
                # absRRatioSquared**rhoMin.  Here, rb might be quite
                # small, in which case rb**(-s-m) could be enormous
                # when the exponent (-s-m) is very negative; adding
                # 2*rhoMin to the exponent ensures that it is always
                # positive, which protects from overflow.  Meanwhile,
                # underflow just goes to zero, which is fine since
                # nothing else should be very large.
                Prefactor = cmath.rect(
                    coeff(ell, m, -s) * ra ** (2 * ell + s + m - 2 * rhoMin) * rb ** (-s - m + 2 * rhoMin),
                    phia * (-s + m) + phib * (-s - m))
                if (Prefactor == 0.0j):
                    values[i] = 0.0j
                else:
                    if ((rhoMin + s) % 2 != 0):
                        Prefactor *= -1
                    rhoMax = min(ell + m, ell + s)
                    N1 = ell + m + 1
                    N2 = ell + s + 1
                    M = -s - m
                    Sum = 1.0
                    for rho in xrange(rhoMax, rhoMin, -1):
                        Sum *= absRRatioSquared * ((N1 - rho) * (N2 - rho)) / (rho * (M + rho))
                        Sum += 1
                    # Sum = 0.0
                    # for rho in xrange(rhoMax, rhoMin-1, -1):
                    # Sum = (  binomial_coefficient(ell+m,rho) * binomial_coefficient(ell-m, ell-rho+s)
                    # + Sum * absRRatioSquared )
                    values[i] = math.sqrt((2 * ell + 1) / (4 * np.pi)) * Prefactor * Sum


@njit('void(float64[:,:], int64, int64, int64, complex128[:])')
def _SWSHs(Rs, s, ell, m, values):
    """Compute spin-weighted spherical harmonics from rotor components

    This is the core function that does all the work in the
    computation, but it is strict about its inputs, and does not check
    them for validity -- though numba provides some degree of safety.

    _SWSHs(Rs, s, ell, m, values)

    Parameters
    ----------
    Rs : 2-d array of float
        Components of the rotors, with the 0 index iterating over rotor, and the 1 index iterating over component.
    s : int
        Spin weight of the field to evaluate
    ell : int
    m : int
        Values of (ell,m) to output
    values : 1-d array of complex
        Output array to contain values.  Length must equal 0 dimension of `Rs`.  Needed because numba cannot create
        arrays at the moment.

    Returns
    -------
    void
        The input/output array `values` is modified in place.

    """
    N = Rs.shape[0]

    if (abs(m) > ell or abs(s) > ell):
        for i in xrange(N):
            values[i] = 0.0j

    else:

        constant = math.sqrt((2 * ell + 1) / (4 * np.pi))
        ell_even = (ell % 2 == 0)
        s_even = (s % 2 == 0)
        rhoMin_a = max(0, m + s)
        rhoMax_a = min(ell + m, ell + s)
        coefficient_a = coeff(ell, m, -s)
        if ((rhoMin_a + s) % 2 != 0):
            coefficient_a *= -1
        N1_a = ell + m + 1
        N2_a = ell + s + 1
        M_a = -s - m
        rhoMin_b = max(0, -m + s)
        rhoMax_b = min(ell - m, ell + s)
        coefficient_b = coeff(ell, -m, -s)
        if ((ell + rhoMin_b) % 2 != 0):
            coefficient_b *= -1
        N1_b = ell - m + 1
        N2_b = ell + s + 1
        M_b = -s + m

        for i in xrange(N):
            Ra = complex(Rs[i, 0], Rs[i, 3])
            ra, phia = cmath.polar(Ra)

            Rb = complex(Rs[i, 2], Rs[i, 1])
            rb, phib = cmath.polar(Rb)

            if ra <= epsilon:
                if m != s:
                    values[i] = 0.0j
                elif ell_even:
                    values[i] = constant * Rb ** (-2 * s)
                else:
                    values[i] = -constant * Rb ** (-2 * s)

            elif rb <= epsilon:
                if m != -s:
                    values[i] = 0.0j
                elif s_even:
                    values[i] = constant * Ra ** (-2 * s)
                else:
                    values[i] = -constant * Ra ** (-2 * s)

            elif ra < rb:
                if (coefficient_b == 0.0j):
                    values[i] = 0.0j
                else:
                    absRRatioSquared = -ra * ra / (rb * rb)
                    Prefactor = cmath.rect(
                        coefficient_b * rb ** (2 * ell + s - m - 2 * rhoMin_b) * ra ** (-s + m + 2 * rhoMin_b),
                        phib * (-s - m) + phia * (-s + m))
                    Sum = 1.0
                    for rho in xrange(rhoMax_b, rhoMin_b, -1):
                        Sum *= absRRatioSquared * ((N1_b - rho) * (N2_b - rho)) / (rho * (M_b + rho))
                        Sum += 1
                    values[i] = constant * Prefactor * Sum

            else:  # ra >= rb
                if (coefficient_a == 0.0j):
                    values[i] = 0.0j
                else:
                    absRRatioSquared = -rb * rb / (ra * ra)
                    Prefactor = cmath.rect(
                        coefficient_a * ra ** (2 * ell + s + m - 2 * rhoMin_a) * rb ** (-s - m + 2 * rhoMin_a),
                        phia * (-s + m) + phib * (-s - m))
                    Sum = 1.0
                    for rho in xrange(rhoMax_a, rhoMin_a, -1):
                        Sum *= absRRatioSquared * ((N1_a - rho) * (N2_a - rho)) / (rho * (M_a + rho))
                        Sum += 1
                    values[i] = constant * Prefactor * Sum


==> anc/spherical_functions/Wigner3j.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

"""Module for computing Wigner's 3-j symbols

This module uses code from sympy, originally written by Jens Rasch.

"""

from __future__ import print_function, division, absolute_import

from math import sqrt
from . import factorials
from quaternion.numba_wrapper import njit, xrange


@njit('f8(i8,i8,i8,i8,i8,i8)')
def Wigner3j(j_1, j_2, j_3, m_1, m_2, m_3):
    """Calculate the Wigner 3j symbol `Wigner3j(j_1,j_2,j_3,m_1,m_2,m_3)`

    This function is copied with minor modification from
    sympy.physics.Wigner, as written by Jens Rasch.

    The inputs must be integers.  (Half integer arguments are
    sacrificed so that we can use numba.)  Nonzero return quantities
    only occur when the `j`s obey the triangle inequality (any two
    must add up to be as big as or bigger than the third).

    Examples
    ========

    >>> from spherical_functions import Wigner3j
    >>> Wigner3j(2, 6, 4, 0, 0, 0)
    0.186989398002
    >>> Wigner3j(2, 6, 4, 0, 0, 1)
    0

    """
    if (m_1 + m_2 + m_3 != 0):
        return 0
    if ( (abs(m_1) > j_1) or (abs(m_2) > j_2) or (abs(m_3) > j_3) ):
        return 0
    prefid = (1 if (j_1 - j_2 - m_3) % 2 == 0 else -1)
    m_3 = -m_3
    a1 = j_1 + j_2 - j_3
    if (a1 < 0):
        return 0
    a2 = j_1 - j_2 + j_3;
    if (a2 < 0):
        return 0
    a3 = -j_1 + j_2 + j_3;
    if (a3 < 0):
        return 0

    argsqrt = ( factorials[j_1 + j_2 - j_3] *
                factorials[j_1 - j_2 + j_3] *
                factorials[-j_1 + j_2 + j_3] *
                factorials[j_1 - m_1] *
                factorials[j_1 + m_1] *
                factorials[j_2 - m_2] *
                factorials[j_2 + m_2] *
                factorials[j_3 - m_3] *
                factorials[j_3 + m_3] ) / factorials[j_1 + j_2 + j_3 + 1]

    ressqrt = sqrt(argsqrt)

    imin = max(-j_3 + j_1 + m_2, max(-j_3 + j_2 - m_1, 0))
    imax = min(j_2 + m_2, min(j_1 - m_1, j_1 + j_2 - j_3))
    sumres = 0.0;
    for ii in xrange(imin, imax + 1):
        den = ( factorials[ii] *
                factorials[ii + j_3 - j_1 - m_2] *
                factorials[j_2 + m_2 - ii] *
                factorials[j_1 - ii - m_1] *
                factorials[ii + j_3 - j_2 + m_1] *
                factorials[j_1 + j_2 - j_3 - ii] )
        if (ii % 2 == 0):
            sumres = sumres + 1.0 / den
        else:
            sumres = sumres - 1.0 / den

    return ressqrt * sumres * prefid


==> anc/spherical_functions/WignerD.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

"""Module for computing Wigner D functions.

This module contains various functions such as Wigner_D_element and
Wigner_D_matrices (as well as faster variants, designated by underscores,
which assume correct inputs), which calculate the elements and complete
matrices (respectively) of Wigner's D symbols.

"""

from __future__ import print_function, division, absolute_import

import numbers
import cmath
import numpy as np
import quaternion
from . import (_Wigner_coefficient as _coeff,
               Wigner_coefficient as coeff,
               epsilon, error_on_bad_indices, LMpM_total_size,
               ell_max as sf_ell_max)
from quaternion.numba_wrapper import njit, jit, int64, complex128, xrange


@njit('b1(i8,i8,i8)')
def _check_valid_indices(twoell, twomp, twom):
    if (twoell > 2*sf_ell_max or abs(twomp) > twoell or abs(twom) > twoell):
        return False
    return True


def Wigner_D_element(*args):
    """Return elements of the Wigner D matrices

    The conventions used for this function are discussed more fully on
    <http://moble.github.io/spherical_functions/>.

    Input arguments
    ===============
    The input can be in any of the following forms:

    Wigner_D_element(R, ell, mp, m)
    Wigner_D_element(Rs, ell, mp, m)
    Wigner_D_element(R, indices)
    Wigner_D_element(Ra, Rb, ell, mp, m)
    Wigner_D_element(Ra, Rb, indices)
    Wigner_D_element(alpha, beta, gamma, ell, mp, m)
    Wigner_D_element(alpha, beta, gamma, indices)

    Where
      * R is a unit quaternion (no checking of norm is done)
      * Rs is an array of unit quaternions (no checking of norm is done)
      * Ra and Rb are the complex parts of a unit quaternion
      * alpha, beta, gamma are the Euler angles [shudder...]
      * ell, mp, m are the integer or half-integer indices of the
        D matrix element
      * indices is an array of [ell,mp,m] indices as above, or simply
        a list of ell modes, in which case all valid [mp,m] values
        will be returned

    Note that, by default, a ValueError will be raised if the input
    (ell, mp, m) values are not valid.  (For example, |m|>ell.)
    If instead, you would simply like a return value of 0.0, after
    importing this module as sf, simply evaluate

    >>> sf.error_on_bad_indices = False


    Return value
    ============

    One complex number is returned for each component requested.  If a
    single quaternion and the (ell,mp,m) arguments were given explicitly,
    this means that a single complex scalar is returned.  If more than
    one component was requested, a one-dimensional numpy array of complex
    scalars is returned, in the same order as the input.

    """
    # Find the rotation from the args
    if isinstance(args[0], np.ndarray):
        elements = np.empty_like(args[0], dtype=complex)
        _Wigner_D_elements(quaternion.as_float_array(args[0]), args[1], args[2], args[3], elements)
        return elements
    elif isinstance(args[0], np.quaternion):
        # The rotation is input as a single quaternion
        Ra = args[0].a
        Rb = args[0].b
        mode_offset = 1
    elif isinstance(args[0], numbers.Number) and isinstance(args[1], numbers.Number)\
            and isinstance(args[2], numbers.Number):
        # UUUUGGGGLLLLYYYY.  The rotation is input as Euler angles
        R = quaternion.from_euler_angles(args[0], args[1], args[2])
        Ra = R.a
        Rb = R.b
        mode_offset = 3
    elif isinstance(args[0], numbers.Complex) and isinstance(args[1], numbers.Complex):
        # The rotation is input as the two parts of a single quaternion
        Ra = args[0]
        Rb = args[1]
        mode_offset = 2
    else:
        raise ValueError("Can't understand input rotation")

    # Find the indices
    return_scalar = False
    if (len(args) - mode_offset == 3):
        # Assume these are the (ell, mp, m) indices
        ell, mp, m = args[mode_offset:]
        indices = np.array([[round(2*ell), round(2*mp), round(2*m)], ], dtype=int)
        if (error_on_bad_indices and not _check_valid_indices(*(indices[0]))):
            raise ValueError(
                "(ell,mp,m)=({0},{1},{2})".format(twoell/2, twomp/2, twom/2)
                + " is not a valid set of indices for Wigner's D matrix")
        return_scalar = True
    elif (len(args) - mode_offset == 1):
        indices = np.round(2*np.asarray(args[mode_offset])).astype(int)
        if (indices.ndim == 0 and indices.size == 1):
            # This was just a single ell value
            twoell = indices[0]  # already multiplied by 2
            indices = np.array([[twoell, twomp, twom]
                                for twomp in xrange(-twoell, twoell + 1, 2)
                                for twom in xrange(-twoell, twoell + 1, 2)])
            if (twoell == 0):
                return_scalar = True
        elif (indices.ndim == 1 and indices.size > 0):
            # This a list of ell values
            indices = np.array(
                [[twoell, twomp, twom] for twoell in indices
                 for twomp in xrange(-twoell, twoell + 1, 2)
                 for twom in xrange(-twoell, twoell + 1, 2)])
        elif (indices.ndim == 2):
            # This is an array of [ell,mp,m] values
            if (error_on_bad_indices):
                for twoell, twomp, twom in indices:
                    if not _check_valid_indices(twoell, twomp, twom):
                        raise ValueError(
                            "(ell,mp,m)=({0},{1},{2}) is not a valid set".format(twoell/2, twomp/2, twom/2)
                            + " of indices for Wigner's D matrix")
        else:
            raise ValueError("Can't understand input indices")
    else:
        raise ValueError("Can't understand input indices")

    elements = np.empty((len(indices),), dtype=complex)
    _Wigner_D_element(Ra, Rb, indices, elements)

    if (return_scalar):
        return elements[0]
    return elements

#@njit('void(complex128, complex128, int64[:,:], complex128[:])')
def _Wigner_D_element(Ra, Rb, indices, elements):
    """Main work function for computing Wigner D matrix elements

    This is the core function that does all the work in the
    computation, but it is strict about its input, and does not check
    them for validity.  Note that the indices should be integers,
    representing the (2*ell, 2*mp, 2*m) values, meaning that
    (ell, mp, m) can be half-integer.

    Input arguments
    ===============
    _Wigner_D_element(Ra, Rb, indices, elements)

      * Ra, Rb are the complex components of the rotor
      * indices is an array of integer sets [2*ell, 2*mp, 2*m]
      * elements is an array of complex with length equal to the first
        dimension of indices

    The `elements` variable is needed because numba cannot create
    arrays at the moment, but this is modified in place.

    """
    N = indices.shape[0]

    # These constants are the recurring quantities in the computation
    # of the matrix elements, so we calculate them here just once
    ra, phia = cmath.polar(Ra)
    rb, phib = cmath.polar(Rb)

    if (ra <= epsilon):
        for i in xrange(N):
            twoell, twomp, twom = indices[i, 0:3]
            if (twomp != -twom or abs(twomp) > twoell or abs(twom) > twoell):
                elements[i] = 0.0j
            else:
                if (twoell - twom) % 4 == 0:
                    elements[i] = Rb ** twom
                else:
                    elements[i] = -Rb ** twom

    elif (rb <= epsilon):
        for i in xrange(N):
            twoell, twomp, twom = indices[i, 0:3]
            if (twomp != twom or abs(twomp) > twoell or abs(twom) > twoell):
                elements[i] = 0.0j
            else:
                elements[i] = Ra ** twom

    elif (ra < rb):
        # We have to have these two versions (both this ra<rb branch,
        # and ra>=rb below) to avoid overflows and underflows
        absRRatioSquared = -ra * ra / (rb * rb)
        for i in xrange(N):
            twoell, twomp, twom = indices[i, 0:3]
            if (abs(twomp) > twoell or abs(twom) > twoell):
                elements[i] = 0.0j
            else:
                tworhoMin = max(0, -twomp - twom)
                # Protect against overflow by decomposing Ra,Rb as
                # abs,angle components and pulling out the factor of
                # absRRatioSquared**rhoMin.  Here, ra might be quite
                # small, in which case ra**(m+mp) could be enormous
                # when the exponent (m+mp) is very negative; adding
                # 2*rhoMin to the exponent ensures that it is always
                # positive, which protects from overflow.  Meanwhile,
                # underflow just goes to zero, which is fine since
                # nothing else should be very large.
                Prefactor = cmath.rect(
                    _coeff(twoell, -twomp, twom)
                        * rb ** (twoell - (twom + twomp)/2 - tworhoMin)
                        * ra ** ((twom + twomp)/2 + tworhoMin),
                    phib * (twom - twomp)/2 + phia * (twom + twomp)/2)
                if (Prefactor == 0.0j):
                    elements[i] = 0.0j
                else:
                    if ((twoell - twom - tworhoMin) % 4 != 0):
                        Prefactor *= -1
                    tworhoMax = min(twoell - twomp, twoell - twom)
                    twoN1 = twoell - twomp + 2
                    twoN2 = twoell - twom + 2
                    twoM = twom + twomp
                    Sum = 1.0
                    for tworho in xrange(tworhoMax, tworhoMin, -2):
                        Sum *= absRRatioSquared * ((twoN1 - tworho) * (twoN2 - tworho)) / (tworho * (twoM + tworho))
                        Sum += 1
                    elements[i] = Prefactor * Sum

    else:  # ra >= rb
        # We have to have these two versions (both this ra>=rb branch,
        # and ra<rb above) to avoid overflows and underflows
        absRRatioSquared = -rb * rb / (ra * ra)
        for i in xrange(N):
            twoell, twomp, twom = indices[i, 0:3]
            if (abs(twomp) > twoell or abs(twom) > twoell):
                elements[i] = 0.0j
            else:
                tworhoMin = max(0, twomp - twom)
                # Protect against overflow by decomposing Ra,Rb as
                # abs,angle components and pulling out the factor of
                # absRRatioSquared**rhoMin.  Here, rb might be quite
                # small, in which case rb**(m-mp) could be enormous
                # when the exponent (m-mp) is very negative; adding
                # 2*rhoMin to the exponent ensures that it is always
                # positive, which protects from overflow.  Meanwhile,
                # underflow just goes to zero, which is fine since
                # nothing else should be very large.
                Prefactor = cmath.rect(
                    _coeff(twoell, twomp, twom)
                        * ra ** (twoell - twom/2 + twomp/2 - tworhoMin)
                        * rb ** (twom/2 - twomp/2 + tworhoMin),
                    phia * (twom + twomp)/2 + phib * (twom - twomp)/2)
                if (Prefactor == 0.0j):
                    elements[i] = 0.0j
                else:
                    if (tworhoMin % 4 != 0):
                        Prefactor *= -1
                    tworhoMax = min(twoell + twomp, twoell - twom)
                    twoN1 = twoell + twomp + 2
                    twoN2 = twoell - twom + 2
                    twoM = twom - twomp
                    Sum = 1.0
                    for tworho in xrange(tworhoMax, tworhoMin, -2):
                        Sum *= absRRatioSquared * ((twoN1 - tworho) * (twoN2 - tworho)) / (tworho * (twoM + tworho))
                        Sum += 1
                    elements[i] = Prefactor * Sum


@njit('int64(int64, int64, int64)')
def _linear_matrix_index(ell, mp, m):
    """Index of array corresponding to matrix element

    This gives the index based at the first element of the matrix, so
    if the array is actually a series of matrices (linearized), then
    that initial index for this matrix must be added.

    This assumes that the input array corresponds to

    [[ell,mp,m] for ell in range(ell_min,ell_max+1)
                for mp in range(-ell,ell+1)
                for m in range(-ell,ell+1)]

    """
    return (ell + m) + (ell + mp) * (2 * ell + 1)


@njit('int64(int64, int64)')
def _linear_matrix_diagonal_index(ell, mpm):
    """Index of array corresponding to matrix diagonal element

    This gives the index based at the first element of the matrix, so
    if the array is actually a series of matrices (linearized), then
    that initial index for this matrix must be added.

    This assumes that the input array corresponds to

    [[ell,mp,m] for ell in range(ell_min,ell_max+1)
                for mp in range(-ell,ell+1)
                for m in range(-ell,ell+1)]

    """
    return (ell + mpm) * (2 * ell + 2)


@njit('int64(int64, int64)')
def _linear_matrix_offset(ell, ell_min):
    """Index of initial element in linear array of D matrices

    This gives the index based at the first element of the matrix with
    weight `ell`.  This is the quantity to be added to the result of
    `_linear_matrix_index`.

    This assumes that the input array corresponds to

    [[ell,mp,m] for ell in range(ell_min,ell_max+1)
                for mp in range(-ell,ell+1)
                for m in range(-ell,ell+1)]

    This result can be calculated from sympy as

    from sympy import symbols, summation
    ell_min,ell = symbols('ell_min,ell', integer=True)
    summation((2*ell + 1)**2, (ell, ell_min, ell-1))

    """
    return ( (4 * ell ** 2 - 1) * ell - (4 * ell_min ** 2 - 1) * ell_min ) // 3


@njit('int64(int64,int64)')
def _total_size_D_matrices(ell_min, ell_max):
    return ( ((4 * ell_max + 12) * ell_max + 11) * ell_max + 3 - (4 * ell_min ** 2 - 1) * ell_min ) // 3


@njit('complex128(complex128)')
def conjugate(z):
    return z.conjugate()


def Wigner_D_matrices(R, ell_min, ell_max):
    """Return linear array of Wigner D matrix elements for range of integer ell values

    Note that this only accepts and outputs integer values of ell; for half-integer values,
    use `Wigner_D_element` with an explicit array for the `indices` argument.

    Parameters
    ----------
    R : quaternion
        The rotor for the D matrices
    ell_min : int
        Lowest ell value included in array
    ell_max : int
        Highest ell value included in array

    Returns
    -------
    numpy.ndarray
        Linear array of all matrix elements

        The array is in the standard order, essentially of the form

            [D(ell,mp,m) for ell in range(ell_min, ell_max+1)
                         for mp in range(-ell,ell+1)
                         for m in range(-ell,ell+1)]

    See Also
    --------
    LMpM_total_size: Calculate total size of this array
    LMpM_index: Find index in this array of element (ell,mp,m)
    LMpM_range: Construct list of corresponding (ell,mp,m) values

    """
    if abs(round(ell_max)-ell_max) > 1e-10 or abs(round(ell_min)-ell_min) > 1e-10:
        error = ("Wigner_D_matrices is only implemented for integer values of ell.\n"
                 + "Input values ell_min={0} and ell_max={1} are not valid.\n".format(ell_min, ell_max)
                 + "Try `Wigner_D_element` with an explicit array of `indices` for half-integers.")
        raise ValueError(error)
    matrices = np.empty((LMpM_total_size(ell_min, ell_max),), dtype=complex)
    _Wigner_D_matrices(R.a, R.b, ell_min, ell_max, matrices)
    return matrices


@njit('void(complex128, complex128, int64, int64, complex128[:])',
      locals={'Prefactor1': complex128, 'Prefactor2': complex128})
def _Wigner_D_matrices(Ra, Rb, ell_min, ell_max, matrices):
    """Main work function for `Wigner_D_matrices`

    This is the core function that does all the work in the
    computation, but it is strict about its input, and does not check
    them for validity.

    Input arguments
    ===============
    _Wigner_D_matrices(Ra, Rb, ell_min, ell_max, elements)

      * Ra, Rb are the complex components of the rotor
      * ell_min, ell_max are the limits of the matrices
      * matrix is a one-dimensional array of complex numbers to be
        filled with the elements of the matrices; the correct shape is
        assumed

    The `matrices` variable is needed because numba cannot create
    arrays at the moment, but this is modified in place, so after
    calling this function, the input array will contain the correct
    values.

    """

    # These constants are the recurring quantities in the computation
    # of the matrix elements, so we calculate them here just once
    ra, phia = cmath.polar(Ra)
    rb, phib = cmath.polar(Rb)

    if (ra <= epsilon):
        for ell in xrange(ell_min, ell_max + 1):
            i_ell = _linear_matrix_offset(ell, ell_min)
            for i in xrange((2 * ell + 1) ** 2):
                matrices[i_ell + i] = 0j
            for mpmm in xrange(-ell, ell + 1):
                i_mpmm = _linear_matrix_index(ell, mpmm, -mpmm)
                if (ell + mpmm) % 2 == 0:
                    matrices[i_ell + i_mpmm] = Rb ** (-2 * mpmm)
                else:
                    matrices[i_ell + i_mpmm] = -(Rb ** (-2 * mpmm))

    elif (rb <= epsilon):
        for ell in xrange(ell_min, ell_max + 1):
            i_ell = _linear_matrix_offset(ell, ell_min)
            for i in xrange((2 * ell + 1) ** 2):
                matrices[i_ell + i] = 0j
            for mpm in xrange(-ell, ell + 1):
                i_mpm = _linear_matrix_diagonal_index(ell, mpm)
                matrices[i_ell + i_mpm] = Ra ** (2 * mpm)

    elif (ra < rb):
        # We have to have these two versions (both this ra<rb branch,
        # and ra>=rb below) to avoid overflows and underflows
        absRRatioSquared = -ra * ra / (rb * rb)
        for ell in xrange(ell_min, ell_max + 1):
            i_ell = _linear_matrix_offset(ell, ell_min)
            for mp in xrange(-ell, 1):
                for m in xrange(mp, -mp + 1):
                    i_mpm = _linear_matrix_index(ell, mp, m)
                    rhoMin = max(0, -mp - m)
                    # Protect against overflow by decomposing Ra,Rb as
                    # abs,angle components and pulling out the factor of
                    # absRRatioSquared**rhoMin.  Here, ra might be quite
                    # small, in which case ra**(m+mp) could be enormous
                    # when the exponent (m+mp) is very negative; adding
                    # 2*rhoMin to the exponent ensures that it is always
                    # positive, which protects from overflow.  Meanwhile,
                    # underflow just goes to zero, which is fine since
                    # nothing else should be very large.
                    d = coeff(ell, -mp, m) * rb ** (2 * ell - m - mp - 2 * rhoMin) * ra ** (m + mp + 2 * rhoMin)
                    if (d == 0.0j):
                        matrices[i_ell + i_mpm] = 0.0j
                        if (abs(m) != abs(mp)):
                            # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                            matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = 0.0j
                            # D_{m,mp}(R) = \bar{D}_{mp,m}(\bar{R})
                            matrices[i_ell + _linear_matrix_index(ell, m, mp)] = 0.0j
                            # D_{-m,-mp}(R) = (-1)^{mp+m} D_{mp,m}(\bar{R})
                            matrices[i_ell + _linear_matrix_index(ell, -m, -mp)] = 0.0j
                        elif (m != 0):
                            # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                            matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = 0.0j
                    else:
                        if ((ell + m + rhoMin) % 2 != 0):
                            d *= -1
                        Prefactor1 = cmath.rect(d, phib * (m - mp) + phia * (m + mp))
                        Prefactor2 = cmath.rect(d, (phib + np.pi) * (m - mp) - phia * (m + mp))
                        rhoMax = min(ell - mp, ell - m)
                        N1 = ell - mp + 1
                        N2 = ell - m + 1
                        M = m + mp
                        Sum = 1.0
                        for rho in xrange(rhoMax, rhoMin, -1):
                            Sum *= absRRatioSquared * ((N1 - rho) * (N2 - rho)) / (rho * (M + rho))
                            Sum += 1
                        # Sum *= absRRatioSquared**rhoMin
                        matrices[i_ell + i_mpm] = Prefactor1 * Sum
                        if (abs(m) != abs(mp)):
                            if ((m + mp) % 2 == 0):
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = Prefactor1.conjugate() * Sum
                                # D_{-m,-mp}(R) = (-1)^{mp+m} D_{mp,m}(\bar{R})
                                matrices[i_ell + _linear_matrix_index(ell, -m, -mp)] = Prefactor2 * Sum
                            else:
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = -Prefactor1.conjugate() * Sum
                                # D_{-m,-mp}(R) = (-1)^{mp+m} D_{mp,m}(\bar{R})
                                matrices[i_ell + _linear_matrix_index(ell, -m, -mp)] = -Prefactor2 * Sum
                            # D_{m,mp}(R) = \bar{D}_{mp,m}(\bar{R})
                            matrices[i_ell + _linear_matrix_index(ell, m, mp)] = Prefactor2.conjugate() * Sum
                        elif (m != 0):
                            if ((m + mp) % 2 == 0):
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = Prefactor1.conjugate() * Sum
                            else:
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = -Prefactor1.conjugate() * Sum

    else:  # ra >= rb
        # We have to have these two versions (both this ra>=rb branch,
        # and ra<rb above) to avoid overflows and underflows
        absRRatioSquared = -rb * rb / (ra * ra)
        for ell in xrange(ell_min, ell_max + 1):
            i_ell = _linear_matrix_offset(ell, ell_min)
            for mp in xrange(-ell, 1):
                for m in xrange(mp, -mp + 1):
                    i_mpm = _linear_matrix_index(ell, mp, m)
                    rhoMin = max(0, mp - m)
                    # Protect against overflow by decomposing Ra,Rb as
                    # abs,angle components and pulling out the factor of
                    # absRRatioSquared**rhoMin.  Here, rb might be quite
                    # small, in which case rb**(m-mp) could be enormous
                    # when the exponent (m-mp) is very negative; adding
                    # 2*rhoMin to the exponent ensures that it is always
                    # positive, which protects from overflow.  Meanwhile,
                    # underflow just goes to zero, which is fine since
                    # nothing else should be very large.
                    d = coeff(ell, mp, m) * ra ** (2 * ell - m + mp - 2 * rhoMin) * rb ** (m - mp + 2 * rhoMin)
                    if (d == 0.0j):
                        matrices[i_ell + i_mpm] = 0.0j
                        if (abs(m) != abs(mp)):
                            # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                            matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = 0.0j
                            # D_{m,mp}(R) = \bar{D}_{mp,m}(\bar{R})
                            matrices[i_ell + _linear_matrix_index(ell, m, mp)] = 0.0j
                            # D_{-m,-mp}(R) = (-1)^{mp+m} D_{mp,m}(\bar{R})
                            matrices[i_ell + _linear_matrix_index(ell, -m, -mp)] = 0.0j
                        elif (m != 0):
                            # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                            matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = 0.0j
                    else:
                        if (rhoMin % 2 != 0):
                            d *= -1
                        Prefactor1 = cmath.rect(d, phia * (m + mp) + phib * (m - mp))
                        Prefactor2 = cmath.rect(d, -phia * (m + mp) + (phib + np.pi) * (m - mp))
                        rhoMax = min(ell + mp, ell - m)
                        N1 = ell + mp + 1
                        N2 = ell - m + 1
                        M = m - mp
                        Sum = 1.0
                        for rho in xrange(rhoMax, rhoMin, -1):
                            Sum *= absRRatioSquared * ((N1 - rho) * (N2 - rho)) / (rho * (M + rho))
                            Sum += 1
                        # Sum *= absRRatioSquared**rhoMin
                        matrices[i_ell + i_mpm] = Prefactor1 * Sum
                        if (abs(m) != abs(mp)):
                            if (m + mp) % 2 == 0:
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = Prefactor1.conjugate() * Sum
                                # D_{-m,-mp}(R) = (-1)^{mp+m} D_{mp,m}(\bar{R})
                                matrices[i_ell + _linear_matrix_index(ell, -m, -mp)] = Prefactor2 * Sum
                            else:
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = -Prefactor1.conjugate() * Sum
                                # D_{-m,-mp}(R) = (-1)^{mp+m} D_{mp,m}(\bar{R})
                                matrices[i_ell + _linear_matrix_index(ell, -m, -mp)] = -Prefactor2 * Sum
                            # D_{m,mp}(R) = \bar{D}_{mp,m}(\bar{R})
                            matrices[i_ell + _linear_matrix_index(ell, m, mp)] = Prefactor2.conjugate() * Sum
                        elif (m != 0):
                            if (m + mp) % 2 == 0:
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = Prefactor1.conjugate() * Sum
                            else:
                                # D_{-mp,-m}(R) = (-1)^{mp+m} \bar{D}_{mp,m}(R)
                                matrices[i_ell + _linear_matrix_index(ell, -mp, -m)] = -Prefactor1.conjugate() * Sum


@njit('void(float64[:,:], int64, int64, int64, complex128[:])',
      locals={'Prefactor1': complex128, 'Prefactor2': complex128})
def _Wigner_D_elements(Rs, ell, mp, m, values):
    """Main work function for computing Wigner D matrix elements

    This is the core function that does all the work in the
    computation, but it is strict about its input, and does not check
    them for validity.

    Input arguments
    ===============
    _Wigner_D_matrices(Rs, ell, m, mp, elements)

    The `matrices` variable is needed because numba cannot create
    arrays at the moment, but this is modified in place, so after
    calling this function, the input array will contain the correct
    values.

    """
    N = Rs.shape[0]

    if (abs(m) > ell or abs(mp) > ell):
        for i in xrange(N):
            values[i] = 0.0j

    else:

        rhoMin_a = max(0, mp - m)
        rhoMax_a = min(ell + mp, ell - m)
        coefficient_a = coeff(ell, mp, m)
        if (rhoMin_a % 2 != 0):
            coefficient_a *= -1
        N1_a = ell + mp + 1
        N2_a = ell - m + 1
        M_a = m - mp
        rhoMin_b = max(0, -m - mp)
        rhoMax_b = min(ell - mp, ell - m)
        coefficient_b = coeff(ell, -mp, m)
        if ((ell + m + rhoMin_b) % 2 != 0):
            coefficient_b *= -1
        N1_b = ell - mp + 1
        N2_b = ell - m + 1
        M_b = m + mp

        for i in xrange(N):

            Ra = complex(Rs[i, 0], Rs[i, 3])
            ra, phia = cmath.polar(Ra)

            Rb = complex(Rs[i, 2], Rs[i, 1])
            rb, phib = cmath.polar(Rb)

            if ra <= epsilon:
                if mp != -m:
                    values[i] = 0.0j
                elif (ell + mp) % 2 == 0:
                    values[i] = Rb ** (-2 * mp)
                else:
                    values[i] = -(Rb ** (-2 * mp))

            elif rb <= epsilon:
                if mp != m:
                    values[i] = 0.0j
                else:
                    values[i] = Ra ** (2 * mp)

            elif ra < rb:
                absRRatioSquared = -ra * ra / (rb * rb)
                d = coefficient_b * rb ** (2 * ell - m - mp - 2 * rhoMin_b) * ra ** (m + mp + 2 * rhoMin_b)
                if d == 0.0j:
                    values[i] = 0.0j
                else:
                    Prefactor1 = cmath.rect(d, phib * (m - mp) + phia * (m + mp))
                    Prefactor2 = cmath.rect(d, (phib + np.pi) * (m - mp) - phia * (m + mp))
                    Sum = 1.0
                    for rho in xrange(rhoMax_b, rhoMin_b, -1):
                        Sum *= absRRatioSquared * ((N1_b - rho) * (N2_b - rho)) / (rho * (M_b + rho))
                        Sum += 1
                    values[i] = Prefactor1 * Sum

            else:  # ra >= rb
                absRRatioSquared = -rb * rb / (ra * ra)
                d = coefficient_a * ra ** (2 * ell - m + mp - 2 * rhoMin_a) * rb ** (m - mp + 2 * rhoMin_a)
                if d == 0.0j:
                    values[i] = 0.0j
                else:
                    Prefactor1 = cmath.rect(d, phia * (m + mp) + phib * (m - mp))
                    Prefactor2 = cmath.rect(d, -phia * (m + mp) + (phib + np.pi) * (m - mp))
                    Sum = 1.0
                    for rho in xrange(rhoMax_a, rhoMin_a, -1):
                        Sum *= absRRatioSquared * ((N1_a - rho) * (N2_a - rho)) / (rho * (M_a + rho))
                        Sum += 1
                    values[i] = Prefactor1 * Sum


==> anc/spherical_functions/__init__.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

"""Evaluating Wigner D matrices, spin-weighted spherical harmonics, and related.

This module contains code for evaluating the Wigner 3j symbols, the Wigner D
matrices, scalar spherical harmonics, and spin-weighted spherical harmonics.
The code is wrapped by numba where possible, allowing the results to be
delivered at speeds approaching or exceeding speeds attained by pure C code.

"""

from __future__ import print_function, division, absolute_import
from ._version import __version__

__all__ = ['Wigner3j', 'Wigner_D_element', 'Wigner_D_matrices', 'SWSH', 'SWSH_grid',
           'factorial', 'binomial_coefficient', 'ladder_operator_coefficient']

import numpy as np
from math import factorial
import os.path

from quaternion.numba_wrapper import njit, xrange

# Module constants
ell_max = 32  # More than 29, and you get roundoff building quickly
epsilon = 1.e-15
error_on_bad_indices = True

# The coefficient files
#   binomial_coefficients.npy
#   ladder_operator_coefficients.npy
#   Wigner_coefficients.npy
# were originally produced with the code in `_generate_coefficients.py`.


# Factorial
factorials = np.array([float(factorial(i)) for i in range(171)])


@njit('f8(i8)')
def factorial(i):
    return factorials[i]


# Binomial coefficients
_binomial_coefficients = np.load(os.path.join(os.path.dirname(__file__), 'binomial_coefficients.npy'))

@njit('f8(i8,i8)')
def binomial_coefficient(n, k):
    return _binomial_coefficients[(n * (n + 1)) // 2 + k]


# Ladder-operator coefficients
_ladder_operator_coefficients = np.load(os.path.join(os.path.dirname(__file__), 'ladder_operator_coefficients.npy'))

@njit('f8(i8,i8)')
def _ladder_operator_coefficient(twoell, twom):
    return _ladder_operator_coefficients[((twoell + 2) * twoell + twom) // 2]

@njit('f8(f8,f8)')
def ladder_operator_coefficient(ell, m):
    return _ladder_operator_coefficient(round(2*ell), round(2*m))


# Coefficients used in constructing the Wigner D matrices
_Wigner_coefficients = np.load(os.path.join(os.path.dirname(__file__), 'Wigner_coefficients.npy'))

@njit('i8(i8,i8,i8)')
def _Wigner_index(twoell, twomp, twom):
    return twoell*((2*twoell + 3)*twoell + 1) // 6 + (twoell + twomp)//2 * (twoell + 1) + (twoell + twom)//2

@njit('f8(i8,i8,i8)')
def _Wigner_coefficient(twoell, twomp, twom):
    return _Wigner_coefficients[_Wigner_index(twoell, twomp, twom)]

@njit('f8(f8,f8,f8)')
def Wigner_coefficient(ell, mp, m):
    return _Wigner_coefficient(round(2*ell), round(2*mp), round(2*m))


def LM_range(ell_min, ell_max):
    """Array of (ell,m) indices in standard order

    This function returns an array of essentially

    [[ell,m] for ell in range(ell_min, ell_max+1)
             for m in range(-ell,ell+1)]

    This is, for example, the order assumed for mode data in the `waveforms`
    module.

    """
    # # Sympy commands to calculate the total size:
    # from sympy import symbols, summation
    # ell_min,ell,ell_max = symbols('ell_min,ell,ell_max', integer=True)
    # summation((2*ell + 1), (ell, ell_min, ell_max))
    LM = np.empty((ell_max * (ell_max + 2) - ell_min ** 2 + 1, 2), dtype=int)
    _LM_range(ell_min, ell_max, LM)
    return LM


@njit('void(i8,i8,i8[:,:])')
def _LM_range(ell_min, ell_max, LM):
    i = 0
    for ell in xrange(ell_min, ell_max + 1):
        for m in xrange(-ell, ell + 1):
            LM[i, 0] = ell
            LM[i, 1] = m
            i += 1


@njit('i8(i8,i8,i8)')
def LM_index(ell, m, ell_min):
    """Array index for given (ell,m) mode

    Assuming an array of

    [[ell,m] for ell in range(ell_min, ell_max+1)
             for m in range(-ell,ell+1)]

    this function returns the index of the (ell,m) element.  (Note that
    ell_max doesn't actually come into this calculation, so it is not taken
    as an argument to the function.)

    This can be calculated in sympy as

      from sympy import symbols, summation
      ell,m,ell_min, = symbols('ell,m,ell_min,', integer=True)
      summation(2*ell + 1, (ell, ell_min, ell-1)) + (ell+m)

    """
    return ell * (ell + 1) - ell_min ** 2 + m


@njit('i8(i8,i8)')
def LM_total_size(ell_min, ell_max):
    """Total array size of (ell,m) components

    Assuming an array of

    [[ell,m] for ell in range(ell_min, ell_max+1)
             for m in range(-ell,ell+1)]

    this function returns the total size of that array.

    This can be calculated in sympy as

      from sympy import symbols, summation
      ell,ell_min,ell_max = symbols('ell,ell_min,ell_max', integer=True)
      summation(2*ell + 1, (ell, ell_min, ell_max))

    """
    return ell_max * (ell_max + 2) - ell_min ** 2 + 1


def LMpM_range(ell_min, ell_max):
    """Array of (ell,mp,m) indices in standard order

    This function returns an array of essentially

    [[ell,mp,m] for ell in range(ell_min, ell_max+1)
                for mp in range(-ell,ell+1)
                for m in range(-ell,ell+1)]

    This is, for instance, the array of indices of the Wigner D matrices
    constructed by this module.

    """
    # # Sympy commands to calculate the total size:
    # from sympy import symbols, summation
    # ell_min,ell,ell_max = symbols('ell_min,ell,ell_max', integer=True)
    # summation((2*ell + 1)**2, (ell, ell_min, ell_max))
    if abs(round(ell_max)-ell_max) > 1e-10 or abs(round(ell_min)-ell_min) > 1e-10:
        error = ("LMpM_range is only intended for integer values of ell.\n"
                 + "Input values ell_min={0} and ell_max={1} are not valid.\n".format(ell_min, ell_max)
                 + "Try `LMpM_range_half_integer` instead.")
        raise ValueError(error)
    LMpM = np.empty(((ell_max * (11 + ell_max * (12 + 4 * ell_max)) + ell_min * (1 - 4 * ell_min ** 2) + 3) // 3, 3),
                    dtype=int)
    _LMpM_range(ell_min, ell_max, LMpM)
    return LMpM

@njit('void(i8,i8,i8[:,:])')
def _LMpM_range(ell_min, ell_max, LMpM):
    i = 0
    for ell in xrange(ell_min, ell_max + 1):
        for mp in xrange(-ell, ell + 1):
            for m in xrange(-ell, ell + 1):
                LMpM[i, 0] = ell
                LMpM[i, 1] = mp
                LMpM[i, 2] = m
                i += 1


def LMpM_range_half_integer(ell_min, ell_max):
    """Array of (ell,mp,m) indices in standard order, including half-integer values

    This function returns an array of essentially

    [[twoell/2, twomp/2, twom/2]
     for twoell in range(2*ell_min, 2(ell_max+1)
     for twomp in range(-twoell, twoell+1, 2)
     for twom in range(-twoell, twoell+1, 2)]

    See also: LMpM_range

    """
    # # Sympy commands to calculate the total size:
    # from sympy import symbols, summation
    # twoell_min,twoell,twoell_max = symbols('twoell_min,twoell,twoell_max', integer=True)
    # summation((twoell + 1)**2, (twoell, twoell_min, twoell_max))
    LMpM = np.empty(((((8 * ell_max + 18)*ell_max + 13)*ell_max + 3 - ((8 * ell_min + 6) * ell_min + 1)*ell_min) // 3,
                     3), dtype=float)
    _LMpM_range_half_integer(round(2*ell_min), round(2*ell_max), LMpM)
    return LMpM

@njit('void(i8,i8,f8[:,:])')
def _LMpM_range_half_integer(twoell_min, twoell_max, LMpM):
    i = 0
    for twoell in xrange(twoell_min, twoell_max + 1):
        for twomp in xrange(-twoell, twoell + 1, 2):
            for twom in xrange(-twoell, twoell + 1, 2):
                LMpM[i, 0] = twoell / 2
                LMpM[i, 1] = twomp / 2
                LMpM[i, 2] = twom / 2
                i += 1


@njit('i8(i8,i8,i8,i8)')
def LMpM_index(ell, mp, m, ell_min):
    """Array index for given (ell,mp,m) mode

    Assuming an array (e.g., Wigner D matrices) in the order

    [[ell,mp,m] for ell in range(ell_min, ell_max+1)
                for mp in range(-ell,ell+1)
                for m in range(-ell,ell+1)]

    this function returns the index of the (ell,mp,m) element.  (Note that
    ell_max doesn't actually come into this calculation, so it is not taken
    as an argument to the function.)

    This can be calculated in sympy as

      from sympy import symbols, summation
      ell,mp,m,ell_min, = symbols('ell,mp,m,ell_min,', integer=True)
      summation((2*ell + 1)**2, (ell, ell_min, ell-1)) + (2*ell+1)*(ell+mp) + (ell+m)

    """
    # raw output is: 4*ell**3/3 + 2*ell**2 + 2*ell*mp + 5*ell/3 - 4*ell_min**3/3 + ell_min/3 + m + mp
    # We rearrange that to act more nicely
    return (((4 * ell + 6) * ell + 6 * mp + 5) * ell + ell_min * (1 - 4 * ell_min ** 2) + 3 * (m + mp)) // 3


@njit('i8(i8, i8)')
def LMpM_total_size(ell_min, ell_max):
    """Total array size of Wigner D matrix

    Assuming an array (e.g., Wigner D matrices) in the order

    [[ell,mp,m] for ell in range(ell_min, ell_max+1)
                for mp in range(-ell,ell+1)
                for m in range(-ell,ell+1)]

    this function returns the total size of that array.

    This can be calculated in sympy as

      from sympy import symbols, summation
      ell,ell_min,ell_max = symbols('ell,ell_min,ell_max', integer=True)
      summation((2*ell + 1)**2, (ell, ell_min, ell_max))

    """
    # raw output is: 4*ell_max**3/3 + 4*ell_max**2 + 11*ell_max/3 - 4*ell_min**3/3 + ell_min/3 + 1
    # We rearrange that to act more nicely
    return (((4 * ell_max + 12) * ell_max + 11) * ell_max + (-4 * ell_min ** 2 + 1) * ell_min + 3) // 3


from .Wigner3j import Wigner3j
from .WignerD import (Wigner_D_element, _Wigner_D_element,
                      Wigner_D_matrices, _Wigner_D_matrices,
                      _linear_matrix_index, _linear_matrix_diagonal_index,
                      _linear_matrix_offset, _total_size_D_matrices)
from .SWSH import SWSH, SWSH_grid, _SWSH  # sYlm, Ylm
from .mode_conversions import (constant_as_ell_0_mode, constant_from_ell_0_mode, vector_as_ell_1_modes,
                               vector_from_ell_1_modes, eth_GHP, ethbar_GHP, eth_NP, ethbar_NP,
                               ethbar_inverse_NP)


==> anc/spherical_functions/_generate_coefficients.py <==
from spherical_functions import ell_max

# The coefficients were originally produced with the following code,
# though obviously this doesn't need to be run each time.

import numpy as np
import mpmath

mpmath.mp.dps = 4 * ell_max

_binomial_coefficients = np.empty((((2 * ell_max + 1) * (2 * ell_max + 2)) // 2,), dtype=float)
i = 0
for n in range(2 * ell_max + 1):
    for k in range(n + 1):
        _binomial_coefficients[i] = float(mpmath.binomial(n, k))
        i += 1
print(i, _binomial_coefficients.shape)
np.save('binomial_coefficients', _binomial_coefficients)

_ladder_operator_coefficients = np.empty((((2*ell_max + 3) * ell_max + 1),), dtype=float)
i = 0
for twoell in range(2*ell_max + 1):
    for twom in range(-twoell, twoell + 1, 2):
        _ladder_operator_coefficients[i] = mpmath.sqrt((twoell * (twoell + 2) - twom * (twom + 2))/4)
        i += 1
print(i, _ladder_operator_coefficients.shape)
np.save('ladder_operator_coefficients', _ladder_operator_coefficients)

# _Wigner_coefficients = np.empty(((4 * ell_max ** 3 + 12 * ell_max ** 2 + 11 * ell_max + 3) // 3,), dtype=float)
# i = 0
# for ell in range(ell_max + 1):
#     for mp in range(-ell, ell + 1):
#         for m in range(-ell, ell + 1):
#             rho_min = max(0, mp - m)
#             _Wigner_coefficients[i] = float(mpmath.sqrt(mpmath.fac(ell + m) * mpmath.fac(ell - m)
#                                                         / (mpmath.fac(ell + mp) * mpmath.fac(ell - mp)))
#                                             * mpmath.binomial(ell + mp, rho_min)
#                                             * mpmath.binomial(ell - mp, ell - m - rho_min))
#             i += 1

_Wigner_coefficients = np.empty(((8 * ell_max ** 3 + 18 * ell_max ** 2 + 13 * ell_max + 3) // 3,), dtype=float)
i = 0
for twoell in range(0, 2*ell_max + 1):
    for twomp in range(-twoell, twoell + 1, 2):
        for twom in range(-twoell, twoell + 1, 2):
            tworho_min = max(0, twomp - twom)
            _Wigner_coefficients[i] = float(mpmath.sqrt(mpmath.fac((twoell + twom)//2) * mpmath.fac((twoell - twom)//2)
                                                        / (mpmath.fac((twoell + twomp)//2) * mpmath.fac((twoell - twomp)//2)))
                                            * mpmath.binomial((twoell + twomp)//2, tworho_min//2)
                                            * mpmath.binomial((twoell - twomp)//2, (twoell - twom - tworho_min)//2))
            i += 1
print(i, _Wigner_coefficients.shape)
np.save('Wigner_coefficients', _Wigner_coefficients)


==> anc/spherical_functions/_version.py <==
__version__ = "uninstalled"


==> anc/spherical_functions/auto_version/LICENSE <==
The MIT License (MIT)

Copyright (c) 2016 Mike Boyle

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.



==> anc/spherical_functions/auto_version/README.md <==
# auto_version

Automatically create python package version info based on git commit date and
hash.  This simple little module is intended to be included as a git submodule
by other python packages, and used by `setup.py` on installation.

# Goals

The `calculate_version` function constructs a version number from the date and git status, resulting in a version
identifier that is compatible with [PEP 440](https://www.python.org/dev/peps/pep-0440/), containing enough
information to make sense and uniquely identify this version in a useful way, but also be automatic.  The result
will be of the form

    2015.02.15.dev137249574

where `2015.02.15` represents the date of the commit, and `137249574` is the shortened hash of the commit in integer
form.  To get the actual (shortened) hash out of this, convert back to hex using `hex('137249574')[2:]` — which is
`82e4326` in this case.  Additionally, if the code is not in a clean state (changes have been made since the last
commit), then `+dirty` will be appended to the version.  This form requires the ability to run a few simple `git`
commands from `python`.  If that is not possible, the system will fall back to using the current date (at the time of
installation), preceded by `0.0.0.dev`, so that version ordering will work conservatively.  In particular, note that the
calling of shell functions from python is a little delicate in python 2.6 and lower.

The `build_py_copy_version` class wraps the basic `build_py` class used in
the standard setup function, but adds a step at the end to create a file named
`_version.py` that gets copied into the installed module.

# Usage for finding version in code

To use both of these in the enclosing package, the enclosing `setup.py` file
could contain something like this:

```python
import distutils.core
from auto_version import calculate_version, build_py_copy_version

distutils.core.setup(...,
                     version=calculate_version(),
                     cmdclass={'build_py': build_py_copy_version},
                     ...,)
```

And in the package's `__init__.py` file, you could have something like this:

```python
from ._version import __version__
```

Then, in other code you would see the version normally:

```python
import enclosing_package_name
print(enclosing_package_name.__version__)
```

# Usage for updating anaconda

A script `update_anaconda_org.sh` also accompanies this repo that allows for easy updating of the package distributed on
anaconda.org (and even pypi, if you use it).  The script has three optional arguments, though preceding arguments
must be given if you wish to give only the third, for example.  For more details, run

    update_anaconda_org.sh --help


# Git subtrees

To add this repo as a subtree to another repo, make sure everything has been
committed in the super-repo, then do this:

```sh
git remote add -f auto_version https://github.com/moble/auto_version.git
git subtree add --prefix=auto_version auto_version --squash master
```

Now, any time the super-repo is checked out, the subtree will be there
automatically.

If you want to merge new changes that have been made in this subtree into the
super-repo, run something like this:

```sh
git fetch auto_version
git subtree pull --prefix=auto_version auto_version master --squash
```

This will be a new commit in your super-repo.

## Pushing the subtree

This probably won't be as common, but if you make changes within the
`auto_version` directory in the super-repo, and you want to commit them back to
the original `auto_version` repo, you need to do something special; something
like this (though you may want to verify the details):

```sh
git subtree push --prefix=auto_version https://github.com/moble/auto_version.git master
```


==> anc/spherical_functions/auto_version/__init__.py <==
"""Automatically create python package version info based on git date and hash

This simple little module is intended to be included as a git submodule by
other python packages, and used by setup.py on installation.  See the README at
<https://github.com/moble/auto_version> for more details and instructions on
how to use this module.

"""

import subprocess


if "check_output" not in dir(subprocess):
    """Duck punch python <=2.6 as necessary

    The version of subprocess in python 2.6 doesn't have `check_output`, so we
    have to duck-punch it in, as suggested in this stackoverflow answer:
    <http://stackoverflow.com/a/13160748/1194883>.

    This code is taken from the python 2.7 code, except that
    `CalledProcessError` needs to be given the namespace, and doesn't take a
    the output argument.

    """
    def f(*popenargs, **kwargs):
        if 'stdout' in kwargs:
            raise ValueError('stdout argument not allowed, it will be overridden.')
        process = subprocess.Popen(stdout=subprocess.PIPE, *popenargs, **kwargs)
        output, unused_err = process.communicate()
        retcode = process.poll()
        if retcode:
            cmd = kwargs.get("args")
            if cmd is None:
                cmd = popenargs[0]
            raise subprocess.CalledProcessError(retcode, cmd)  # , output=output)
        return output
    subprocess.check_output = f


def calculate_version():
    from sys import platform
    on_windows = ('win' in platform.lower() and not 'darwin' in platform.lower())
    use_shell = not on_windows
    try:
        git_revision = subprocess.check_output("""git show -s --format="%ci %h" HEAD""", shell=use_shell).decode('ascii').rstrip()
        date, time, utc_offset, short_hash = git_revision.split(' ')
        date = date.replace('-', '.').strip()  # make date an acceptable version string
        short_hash = short_hash.strip()  # remove newline and any other whitespace
        short_hash = int(short_hash, 16)  # So that it's a valid PEP 440 version identifier
        dirty = bool(subprocess.call("git diff-files --quiet --", shell=use_shell))
        dirty = dirty or bool(subprocess.call("git diff-index --cached --quiet HEAD --", shell=use_shell))
        version = '{0}.dev{1}'.format(date, short_hash)
        if dirty:
            version += '+dirty'
        exec('putative__version__ = "{0}"'.format(version))  # see if this will raise an error for some reason
    except Exception as e:
        # If any of the above failed for any reason whatsoever, fall back on this dumb version, unless we're on a CI
        from os import getenv
        print('\nThe `calculate_version` function failed to get the git version.')
        print('Maybe your version of python (<2.7?) is too old.  Here\'s the exception:')
        print(e)
        if getenv('CI') is not None:
            if getenv('CI').lower() == 'true':
                print('Raising exception because environment variable `CI` is "{0}"'.format(getenv('CI')))
                raise e
        print('This should not be a problem, unless you need an accurate version number.')
        print('Continuing on, in spite of it all...\n')
        from datetime import datetime
        date = datetime.now().isoformat().split('T')[0]
        date = date.replace('-', '.').strip()
        version = '0.0.0.dev' + date
    return version


from distutils.command.build_py import build_py


class build_py_copy_version(build_py):
    def run(self):
        build_py.run(self)  # distutils uses old-style classes, so no super()
        version = calculate_version()
        print('build_py_copy_version using __version__ = "{0}"'.format(version))
        if not self.dry_run:
            import os.path
            for package in self.packages:
                with open(os.path.join(self.build_lib, os.path.join(*package.split('.')), '_version.py'), 'w') as fobj:
                    fobj.write('__version__ = "{0}"'.format(version))


==> anc/spherical_functions/auto_version/travis_install_conda.sh <==
#!/bin/bash
set -ev

# Determine which python version we will install
case "${PYTHON_VERSION:-3}" in
    2*)
        Miniconda="Miniconda2"
        ;;
    3*)
        Miniconda="Miniconda3"
        ;;
    *)
        echo "Unrecognized python version: '${PYTHON_VERSION:-3}'"
        exit 1
        ;;
esac

# Determine which OS we should install
case "${CONDA_INSTALLER_OS:-linux}" in
    linux)
        CondaOS='Linux'
        ;;
    osx)
        CondaOS='MacOSX'
        ;;
    windows)
        CondaOS='Windows'
        ;;
    *)
        echo "Unrecognized OS in conda installer: '${CONDA_INSTALLER_OS:-linux}'"
        exit 1
        ;;
esac

# Download the appropriate miniconda installer
wget http://repo.continuum.io/miniconda/${Miniconda}-latest-${CondaOS}-x86_64.sh -O miniconda.sh;

# Run the installer
bash miniconda.sh -b -p $HOME/miniconda

# Update and activate a new conda environment
export PATH="$HOME/miniconda/bin:$PATH"
hash -r
conda info -a
conda config --set always_yes yes --set changeps1 no
conda update -q conda
conda create -q -n test-environment python="${PYTHON_VERSION:-3}" $*
source activate test-environment
pip install --upgrade pip


==> anc/spherical_functions/auto_version/update_anaconda_org.sh <==
#! /usr/bin/env sh
set -e

# Set up help text and options
function usage {
    echo
    echo "Usage: update_anaconda_org.sh [conda_dir [conda_conversions [update_pypi]]]"
    echo
    echo '    conda_dir: Directory in which .binstar.yml is found, and any conversions are stored.  Defaults to `.`.'
    echo '    conda_conversions: Comma-separated list of platforms to `conda convert` to.  Defaults to empty.'
    echo '        Can take values from {osx-64,linux-32,linux-64,win-32,win-64,all}.'
    echo '    update_pypi: If given as `--pypi`, run `python setup.py register sdist upload`.  Defaults to `--no-pypi`.'
    exit 1
}
if [[ $# == 1 && ( $1 == "-h" || $1 == "--help" ) ]]; then
    usage;
fi

# Parse the input options
CONDA_DIR=${1:-.}
CONVERSION=${2:-}
IFS=',' read -ra CONVERSIONS <<< "$CONVERSION"
PYPI=${3:---no-pypi}

# If we'll be doing any conversions, make a space for them
if [ ${#CONVERSIONS[@]} != 0 ]; then
    /bin/rm -rf ${TMPDIR}/conversions
    mkdir -p ${TMPDIR}/conversions
fi

# Now loop through and do the builds
/bin/rm -rf build
CONDA_PYs=( 27 35 )
for CONDA_PY in "${CONDA_PYs[@]}"
do
    echo CONDA_PY=${CONDA_PY}
    export CONDA_PY
    conda build --no-binstar-upload ${CONDA_DIR}
    conda server upload --force `conda build ${CONDA_DIR} --output`
    for conversion in "${CONVERSIONS[@]}"; do
        conda convert -f -p ${conversion} -o ${TMPDIR}/conversions `conda build ${CONDA_DIR} --output`
    done
done

# If there were any conversions, upload them all
if [ ${#CONVERSIONS[@]} != 0 ]; then
    conda server upload --force ${TMPDIR}/conversions/*/*tar.bz2
fi

# Optionally, also upload to PyPi
if [ "$PYPI" == "--pypi" ]; then
    python setup.py register sdist upload
fi


==> anc/spherical_functions/meta.yaml <==
package:
  name: spherical_functions
  version: '1.0'

source:
  git_url: https://github.com/moble/spherical_functions.git

build:
  detect_binary_files_with_prefix: true
  script: python setup.py install

requirements:
  build:
    - python
    - numpy >=1.7

  run:
    - python
    - numpy >=1.7
    - quaternion

about:
  home: 'https://github.com/moble/spherical_functions'
  license: MIT
  summary: 'Python/numba package for evaluating Wigner D matrices and spin-weighted spherical harmonics'


==> anc/spherical_functions/mode_conversions.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/waveforms/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

from math import sqrt, pi
import numpy as np
from quaternion.numba_wrapper import jit, xrange
from . import LM_total_size


@jit
def constant_as_ell_0_mode(constant):
    """Express constant as Y_{0,0} mode weight"""
    return constant * sqrt(4 * pi)


@jit
def constant_from_ell_0_mode(modes):
    """Express Y_{0,0} mode as constant

    This is just the inverse of the `constant_as_ell_0_mode` function.  Note that this does not assume that the
    output constant should be real.  If you want it to be, you must take the real part manually.

    """
    return modes / sqrt(4 * pi)


@jit
def vector_as_ell_1_modes(vector):
    """Express vector as Y_{1,m} mode weights

    A vector can be represented as a linear combination of weights of the ell=1 scalar spherical harmonics.
    Explicitly, if nhat is the usual unit vector in the (theta, phi) direction, then we can define a function
      v(theta, phi) = vector . nhat
    where the `.` represents the dot product, and v(theta, phi) is a pure ell=1 function.  This function simply
    returns the weights of that representation.

    Parameter
    ---------
    vector : float array of length 3
        The input should be an iterable containing the [v_x, v_y, v_z] components of the vector in that order

    Returns
    -------
    float array
       The returned object contains the (1,-1), (1,0), and (1,1) modes in that order

    """
    return np.array([(vector[0] + 1j * vector[1]) * sqrt(2 * pi / 3.),
                     vector[2] * sqrt(4 * pi / 3.),
                     (-vector[0] + 1j * vector[1]) * sqrt(2 * pi / 3.)])


@jit
def vector_from_ell_1_modes(modes):
    """Express Y_{1,m} modes as vector

    This is just the inverse of the `vector_as_ell_1_modes` function.  Note that this does not assume that the vector
    should be real-valued.  If you want it to be, you must call the `.real` method of the output array manually.

    """
    return np.array([(modes[0] - modes[2]) / (2 * sqrt(2 * pi / 3.)),
                     (modes[0] + modes[2]) / (2j * sqrt(2 * pi / 3.)),
                     modes[1] / sqrt(4 * pi / 3.)])


@jit
def eth_GHP(modes, spin_weight, ell_min=0):
    """Spin-raising eth operator as defined by Geroch-Held-Penrose

    N.B.: For our purposes, eth_GHP is the same as eth_NP/sqrt(2).

    This operator is defined in J. Math. Phys. 14, 874 (1973) <http://link.aip.org/link/?JMP/14/874/1>. The eth
    operator was originally defined by Newman and Penrose in J. Math. Phys. 7, 863 (1966)
    <http://link.aip.org/link/?JMP/7/863/1>, and discussed further by Goldberg et al., J. Math. Phys. 8, 2155 (1967)
    <http://link.aip.org/link/?JMP/8/2155/1>.  In the case of a spacelike 2-surface (which is all we treat in this
    function), the GHP eth operator reduces almost to the original.  By comparing GHP's Eq. (3.8) to Eq. (2.13) of
    Goldberg et al., we can see the difference.  As GHP say below their Eq. (3.11) that "for complete agreement in
    the case of a general 2-surface metric we would have (strictly speaking) to multiply up our eth operator by a
    factor sqrt(2)."

    Parameters
    ----------
    modes : 1-d complex array
        This array contains the modes starting from ell=ell_min, and continuing in standard order (as in sf.LM_range).
    spin_weight : int
        Spin weight of the input field.  The eth operators raise the spin weight by 1.
    ell_min : int, optional
        Smallest ell value present in input `modes`.  Defaults to 0.

    Returns
    -------
    1-d complex array
        The output has the same size as the input `modes`, and corresponds to the same (ell,m) values.  Note, however,
        that these modes have spin weight greater than the input by 1.

    """
    ell_max = int(sqrt(len(modes) + LM_total_size(0, ell_min - 1))) - 1
    eth_modes = np.array(modes)
    i_mode = 0
    for ell in xrange(ell_min, ell_max + 1):
        factor = (0.0 if ell < abs(spin_weight + 1) else sqrt((ell - spin_weight) * (ell + spin_weight + 1.) / 2.))
        for m in xrange(-ell, ell + 1):
            eth_modes[i_mode] *= factor
            i_mode += 1
    return eth_modes


@jit
def ethbar_GHP(modes, spin_weight, ell_min=0):
    """Spin-lowering \bar{eth} operator as defined by Geroch-Held-Penrose

    N.B.: For our purposes, eth_GHP is the same as eth_NP/sqrt(2).

    This is the complex conjugate of the `eth_GHP` operator.  See that function's docstring for more information.

    Parameters
    ----------
    modes : 1-d complex array
        This array contains the modes starting from ell=ell_min, and continuing in standard order (as in sf.LM_range).
    spin_weight : int
        Spin weight of the input field.  The \bar{eth} operators lower the spin weight by 1.
    ell_min : int, optional
        Smallest ell value present in input `modes`.  Defaults to 0.

    Returns
    -------
    1-d complex array
        The output has the same size as the input `modes`, and corresponds to the same (ell,m) values.  Note, however,
        that these modes have spin weight less than the input by 1.

    """
    ell_max = int(sqrt(len(modes) + LM_total_size(0, ell_min - 1))) - 1
    ethbar_modes = np.array(modes)
    i_mode = 0
    for ell in xrange(ell_min, ell_max + 1):
        factor = (0.0 if ell < abs(spin_weight - 1) else -sqrt((ell + spin_weight) * (ell - spin_weight + 1.) / 2.))
        for m in xrange(-ell, ell + 1):
            ethbar_modes[i_mode] *= factor
            i_mode += 1
    return ethbar_modes


@jit
def eth_NP(modes, spin_weight, ell_min=0):
    """Spin-raising eth operator as defined by Newman and Penrose

    N.B.: For our purposes, eth_GHP is the same as eth_NP/sqrt(2).

    This is the original eth operator defined by Newman and Penrose.  See the documentation for eth_GHP for more detail.

    Parameters
    ----------
    modes : 1-d complex array
        This array contains the modes starting from ell=ell_min, and continuing in standard order (as in sf.LM_range).
    spin_weight : int
        Spin weight of the input field.  The eth operators raise the spin weight by 1.
    ell_min : int, optional
        Smallest ell value present in input `modes`.  Defaults to 0.

    Returns
    -------
    1-d complex array
        The output has the same size as the input `modes`, and corresponds to the same (ell,m) values.  Note, however,
        that these modes have spin weight greater than the input by 1.

    """
    ell_max = int(sqrt(len(modes) + LM_total_size(0, ell_min - 1))) - 1
    eth_modes = np.array(modes)
    i_mode = 0
    for ell in xrange(ell_min, ell_max + 1):
        factor = (0.0 if ell < abs(spin_weight + 1) else sqrt((ell - spin_weight) * (ell + spin_weight + 1.)))
        for m in xrange(-ell, ell + 1):
            eth_modes[i_mode] *= factor
            i_mode += 1
    return eth_modes


@jit
def ethbar_NP(modes, spin_weight, ell_min=0):
    """Spin-lowering \bar{eth} operator as defined by Newman and Penrose

    N.B.: For our purposes, eth_GHP is the same as eth_NP/sqrt(2).

    This is the complex conjugate of the `eth_NP` operator.  See that function's docstring for more information.

    Parameters
    ----------
    modes : 1-d complex array
        This array contains the modes starting from ell=ell_min, and continuing in standard order (as in sf.LM_range).
    spin_weight : int
        Spin weight of the input field.  The \bar{eth} operators lower the spin weight by 1.
    ell_min : int, optional
        Smallest ell value present in input `modes`.  Defaults to 0.

    Returns
    -------
    1-d complex array
        The output has the same size as the input `modes`, and corresponds to the same (ell,m) values.  Note, however,
        that these modes have spin weight less than the input by 1.

    """
    ell_max = int(sqrt(len(modes) + LM_total_size(0, ell_min - 1))) - 1
    ethbar_modes = np.array(modes)
    i_mode = 0
    for ell in xrange(ell_min, ell_max + 1):
        factor = (0.0 if ell < abs(spin_weight - 1) else -sqrt((ell + spin_weight) * (ell - spin_weight + 1.)))
        for m in xrange(-ell, ell + 1):
            ethbar_modes[i_mode] *= factor
            i_mode += 1
    return ethbar_modes


@jit
def ethbar_inverse_NP(modes, spin_weight, ell_min=0):
    """Inverse of the spin-lowering \bar{eth} operator as defined by Newman and Penrose

    This function acts as a (partial) inverse or integral of the `ethbar_NP` operator.  (See that function's
    docstring for more information, including the calling signature.)  In particular, composing the two functions in
    either order should give (almost) the identity function.  Essentially, this is an integral of the ethbar
    function; so this is only a partial inverse because constants of integration could be added in some cases.  The
    difference between this function and `eth_NP` is mostly in the normalization.

    """
    ell_max = int(sqrt(len(modes) + LM_total_size(0, ell_min - 1))) - 1
    ethbar_inverse_modes = np.array(modes)
    i_mode = 0
    for ell in xrange(ell_min, ell_max + 1):
        term = (ell + spin_weight + 1.) * (ell - spin_weight)
        if term > 0.0:
            factor = -sqrt(term)
            for m in xrange(-ell, ell + 1):
                ethbar_inverse_modes[i_mode] /= factor
                i_mode += 1
        else:
            i_mode += 2*ell+1
    return ethbar_inverse_modes


==> anc/spherical_functions/requirements.txt <==
numpy>=1.7
scipy
numba
pytest
-e git://github.com/moble/quaternion.git#egg=quaternion


==> anc/spherical_functions/setup.cfg <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

[pytest]
minversion = 2.1
norecursedirs = .* build install ENV gh-pages __pycache__
addopts = -v --tb=short --doctest-glob=''


==> anc/spherical_functions/setup.py <==
#!/usr/bin/env python

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from distutils.core import setup
from auto_version import calculate_version, build_py_copy_version


setup(name='spherical-functions',
      description='Python/numba implementation of Wigner D Matrices, spin-weighted spherical harmonics, and associated functions',
      url='https://github.com/moble/spherical_functions',
      author='Michael Boyle',
      author_email='',
      packages=['spherical_functions', ],
      package_dir={'spherical_functions': '.'},
      package_data={'spherical_functions': ['*.npy']},
      version=calculate_version(),
      cmdclass={'build_py': build_py_copy_version}, )


==> anc/spherical_functions/tests/conftest.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

import os
import pytest
import numpy as np
import quaternion
from spherical_functions import ell_max as ell_max_default


def pytest_addoption(parser):
    parser.addoption("--ell_max", action="store", type=int, default=ell_max_default,
                     help="Maximum ell value to test")
    parser.addoption("--run_slow_tests", action="store_true",
                     help="Run all tests, including slow ones")


def pytest_runtest_setup(item):
    if 'slow' in item.keywords and not item.config.getoption("--run_slow_tests"):
        pytest.skip("Need `--run_slow_tests` command-line argument to run")


@pytest.fixture
def ell_max(request):
    return request.config.getoption("--ell_max")


@pytest.fixture
def special_angles():
    return np.arange(-1 * np.pi, 1 * np.pi + 0.1, np.pi / 4.)


@pytest.fixture
def Rs():
    ones = [0, -1., 1.]
    rs = [np.quaternion(w, x, y, z).normalized() for w in ones for x in ones for y in ones for z in ones][1:]
    np.random.seed(1842)
    rs = rs + [r.normalized() for r in [np.quaternion(np.random.uniform(-1, 1), np.random.uniform(-1, 1),
                                                      np.random.uniform(-1, 1), np.random.uniform(-1, 1))
                                        for i in range(20)]]
    return np.array(rs)



==> anc/spherical_functions/tests/test_SWSHs.py <==
#!/usr/bin/env python

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

# Try to keep imports to a minimum; from the standard library as much
# as possible.  We have to conda install all dependencies, and it's
# not right to make Travis do too much work.
import math
import cmath
import numpy as np
import quaternion
import spherical_functions as sf
import pytest

slow = pytest.mark.slow

precision_SWSH = 2.e-15


def slow_Wignerd(iota, ell, m, s):
    # Eq. II.8 of Ajith et al. (2007) 'Data formats...'
    k_min = max(0, m - s)
    k_max = min(ell + m, ell - s)
    return sum([((-1) ** (k) * math.sqrt(
        math.factorial(ell + m) * math.factorial(ell - m) * math.factorial(ell + s) * math.factorial(ell - s))
                 * math.cos(iota / 2.) ** (2 * ell + m - s - 2 * k) * math.sin(iota / 2.) ** (2 * k + s - m)
                 / float(
        math.factorial(ell + m - k) * math.factorial(ell - s - k) * math.factorial(k) * math.factorial(k + s - m)))
                for k in range(k_min, k_max + 1)])


def slow_sYlm(s, ell, m, iota, phi):
    # Eq. II.7 of Ajith et al. (2007) 'Data formats...'
    # Note the weird definition w.r.t. `-s`
    return (-1) ** (-s) * math.sqrt((2 * ell + 1) / (4 * np.pi)) * slow_Wignerd(iota, ell, m, -s) * cmath.exp(
        1j * m * phi)


## This is just to test my implementation of the equations give in the paper
def test_SWSH_NINJA_values(special_angles, ell_max):
    def m2Y22(iota, phi):
        return math.sqrt(5 / (64 * np.pi)) * (1 + math.cos(iota)) ** 2 * cmath.exp(2j * phi)

    def m2Y21(iota, phi):
        return math.sqrt(5 / (16 * np.pi)) * math.sin(iota) * (1 + math.cos(iota)) * cmath.exp(1j * phi)

    def m2Y20(iota, phi):
        return math.sqrt(15 / (32 * np.pi)) * math.sin(iota) ** 2

    def m2Y2m1(iota, phi):
        return math.sqrt(5 / (16 * np.pi)) * math.sin(iota) * (1 - math.cos(iota)) * cmath.exp(-1j * phi)

    def m2Y2m2(iota, phi):
        return math.sqrt(5 / (64 * np.pi)) * (1 - math.cos(iota)) ** 2 * cmath.exp(-2j * phi)

    for iota in special_angles:
        for phi in special_angles:
            assert abs(slow_sYlm(-2, 2, 2, iota, phi) - m2Y22(iota, phi)) < ell_max * precision_SWSH
            assert abs(slow_sYlm(-2, 2, 1, iota, phi) - m2Y21(iota, phi)) < ell_max * precision_SWSH
            assert abs(slow_sYlm(-2, 2, 0, iota, phi) - m2Y20(iota, phi)) < ell_max * precision_SWSH
            assert abs(slow_sYlm(-2, 2, -1, iota, phi) - m2Y2m1(iota, phi)) < ell_max * precision_SWSH
            assert abs(slow_sYlm(-2, 2, -2, iota, phi) - m2Y2m2(iota, phi)) < ell_max * precision_SWSH


@slow
def test_SWSH_values(special_angles, ell_max):
    for iota in special_angles:
        for phi in special_angles:
            for ell in range(ell_max + 1):
                for s in range(-ell, ell + 1):
                    for m in range(-ell, ell + 1):
                        R = quaternion.from_euler_angles(phi, iota, 0)
                        assert abs(sf.SWSH(R, s, np.array([[ell, m]]))
                                   - slow_sYlm(s, ell, m, iota, phi)) < ell_max ** 6 * precision_SWSH


def test_SWSH_WignerD_expression(special_angles, ell_max):
    for iota in special_angles:
        for phi in special_angles:
            for ell in range(ell_max + 1):
                for s in range(-ell, ell + 1):
                    R = quaternion.from_euler_angles(phi, iota, 0)
                    LM = np.array([[ell, m] for m in range(-ell, ell + 1)])
                    Y = sf.SWSH(R, s, LM)
                    LMS = np.array([[ell, m, -s] for m in range(-ell, ell + 1)])
                    D = (-1) ** (s) * math.sqrt((2 * ell + 1) / (4 * np.pi)) * sf.Wigner_D_element(R.a, R.b, LMS)
                    assert np.allclose(Y, D, atol=ell ** 6 * precision_SWSH, rtol=ell ** 6 * precision_SWSH)


@slow
def test_SWSH_spin_behavior(Rs, special_angles, ell_max):
    # We expect that the SWSHs behave according to
    # sYlm( R * exp(gamma*z/2) ) = sYlm(R) * exp(-1j*s*gamma)
    # See http://moble.github.io/spherical_functions/SWSHs.html#fn:2
    # for a more detailed explanation
    # print("")
    for i, R in enumerate(Rs):
        # print("\t{0} of {1}: R = {2}".format(i, len(Rs), R))
        for gamma in special_angles:
            for ell in range(ell_max + 1):
                for s in range(-ell, ell + 1):
                    LM = np.array([[ell, m] for m in range(-ell, ell + 1)])
                    Rgamma = R * np.quaternion(math.cos(gamma / 2.), 0, 0, math.sin(gamma / 2.))
                    sYlm1 = sf.SWSH(Rgamma, s, LM)
                    sYlm2 = sf.SWSH(R, s, LM) * cmath.exp(-1j * s * gamma)
                    # print(R, gamma, ell, s, np.max(np.abs(sYlm1-sYlm2)))
                    assert np.allclose(sYlm1, sYlm2, atol=ell ** 6 * precision_SWSH, rtol=ell ** 6 * precision_SWSH)


@slow
def test_SWSH_conjugation(special_angles, ell_max):
    # {s}Y{l,m}.conjugate() = (-1)**(s+m) {-s}Y{l,-m}
    indices1 = sf.LM_range(0, ell_max)
    indices2 = np.array([[ell, -m] for ell, m in indices1])
    neg1_to_m = np.array([(-1)**m for ell, m in indices1])
    for iota in special_angles:
        for phi in special_angles:
            R = quaternion.from_spherical_coords(iota, phi)
            for s in range(1-ell_max, ell_max):
                assert np.allclose(sf.SWSH(R, s, indices1),
                                   (-1)**s * neg1_to_m * np.conjugate(sf.SWSH(R, -s, indices2)),
                                   atol=1e-15, rtol=1e-15)


def test_SWSH_grid(special_angles, ell_max):
    LM = sf.LM_range(0, ell_max)

    # Test flat array arrangement
    R_grid = np.array([quaternion.from_euler_angles(alpha, beta, gamma).normalized()
                       for alpha in special_angles
                       for beta in special_angles
                       for gamma in special_angles])
    for s in range(-ell_max + 1, ell_max):
        values_explicit = np.array([sf.SWSH(R, s, LM) for R in R_grid])
        values_grid = sf.SWSH_grid(R_grid, s, ell_max)
        assert np.array_equal(values_explicit, values_grid)

    # Test nested array arrangement
    R_grid = np.array([[[quaternion.from_euler_angles(alpha, beta, gamma)
                         for alpha in special_angles]
                        for beta in special_angles]
                       for gamma in special_angles])
    for s in range(-ell_max + 1, ell_max):
        values_explicit = np.array([[[sf.SWSH(R, s, LM) for R in R1] for R1 in R2] for R2 in R_grid])
        values_grid = sf.SWSH_grid(R_grid, s, ell_max)
        assert np.array_equal(values_explicit, values_grid)


def test_SWSH_signatures(Rs):
    """There are two ways to call the SWSH function: with an array of Rs, or with an array of (ell,m) values.  This
    test ensures that the results are the same in both cases."""
    s_max = 5
    ss = np.arange(-s_max, s_max+1)
    ell_max = 5
    ell_ms = sf.LM_range(0, ell_max)
    SWSHs1 = np.empty((Rs.size, ss.size, ell_ms.size/2), dtype=np.complex)
    SWSHs2 = np.empty_like(SWSHs1)
    for i_s, s in enumerate(ss):
        for i_ellm, (ell, m) in enumerate(ell_ms):
            SWSHs1[:, i_s, i_ellm] = sf.SWSH(Rs, s, [ell, m])
    for i_s, s in enumerate(ss):
        for i_R, R in enumerate(Rs):
            SWSHs2[i_R, i_s, :] = sf.SWSH(R, s, ell_ms)
    assert np.array_equal(SWSHs1, SWSHs2)


==> anc/spherical_functions/tests/test_Wigner3j.py <==
#!/usr/bin/env python

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

# Try to keep imports to a minimum; from the standard library as much
# as possible.  We have to conda install all dependencies, and it's
# not right to make Travis do too much work.
import spherical_functions as sf
import pytest

precision_Wigner3j = 1.e-15

try:
    import sympy
    sympy_not_present = False
except ImportError:
    sympy_not_present = True

requires_sympy = pytest.mark.skipif(sympy_not_present, reason="Requires SymPy to be importable")


def test_Wigner3j_properties():
    assert abs(sf.Wigner3j(2, 6, 4, 0, 0, 0) - 0.1869893980016914) < precision_Wigner3j
    ## The following test various symmetries and other properties fo
    ## the Wigner 3-j symbols
    j_max = 8
    for j1 in range(j_max+1):
        for j2 in range(j_max+1):
            for j3 in range(j_max+1):
                # Selection rule
                if ((j1 + j2 + j3) % 2 != 0):
                    assert abs(sf.Wigner3j(j1, j2, j3, 0, 0, 0)) < precision_Wigner3j
                for m1 in range(-j1, j1 + 1):
                    for m2 in range(-j2, j2 + 1):
                        # Selection rule
                        if abs(j1 - j2) > j3 or j1 + j2 < j3:
                            assert abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)) < precision_Wigner3j
                        # Test even permutations
                        assert abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                                   - sf.Wigner3j(j2, j3, j1, m2, -m1 - m2, m1)) < precision_Wigner3j
                        assert abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                                   - sf.Wigner3j(j2, j3, j1, m2, -m1 - m2, m1)) < precision_Wigner3j
                        assert abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                                   - sf.Wigner3j(j3, j1, j2, -m1 - m2, m1, m2)) < precision_Wigner3j
                        # Test odd permutations
                        assert abs(
                            sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                            - (-1) ** (j1 + j2 + j3) * sf.Wigner3j(j2, j1, j3, m2, m1, -m1 - m2)) < precision_Wigner3j
                        assert abs(
                            sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                            - (-1) ** (j1 + j2 + j3) * sf.Wigner3j(j1, j3, j2, m1, -m1 - m2, m2)) < precision_Wigner3j
                        # Test sign change
                        assert abs(
                            sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                            - (-1) ** (j1 + j2 + j3) * sf.Wigner3j(j1, j2, j3, -m1, -m2, m1 + m2)) < precision_Wigner3j
                        # Regge symmetries (skip for non-integer values)
                        if ((j2 + j3 - m1) % 2 == 0):
                            assert abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                                       - sf.Wigner3j(j1, (j2 + j3 - m1) // 2, (j2 + j3 + m1) // 2, j3 - j2,
                                                     (j2 - j3 - m1) // 2 + m1 + m2,
                                                     (j2 - j3 + m1) // 2 - m1 - m2)) < precision_Wigner3j
                        if ((j2 + j3 - m1) % 2 == 0):
                            assert abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                                       - sf.Wigner3j(j1, (j2 + j3 - m1) // 2, (j2 + j3 + m1) // 2, j3 - j2,
                                                     (j2 - j3 - m1) // 2 + m1 + m2,
                                                     (j2 - j3 + m1) // 2 - m1 - m2)) < precision_Wigner3j
                        if ((j2 + j3 + m1) % 2 == 0 and (j1 + j3 + m2) % 2 == 0 and (j1 + j2 - m1 - m2) % 2 == 0):
                            assert (abs(sf.Wigner3j(j1, j2, j3, m1, m2, -m1 - m2)
                                        - (-1) ** (j1 + j2 + j3) * sf.Wigner3j((j2 + j3 + m1) // 2,
                                                                               (j1 + j3 + m2) // 2,
                                                                               (j1 + j2 - m1 - m2) // 2,
                                                                               j1 - (j2 + j3 - m1) // 2,
                                                                               j2 - (j1 + j3 - m2) // 2,
                                                                               j3 - (j1 + j2 + m1 + m2) // 2))
                                    < precision_Wigner3j)


@requires_sympy
def test_Wigner3j_values():
    from sympy import N
    from sympy.physics.wigner import wigner_3j
    from spherical_functions import Wigner3j
    j_max = 8
    for j1 in range(j_max+1):
        for j2 in range(j1, j_max+1):
            for j3 in range(j2, j_max+1):
                for m1 in range(-j1, j1 + 1):
                    for m2 in range(-j2, j2 + 1):
                        m3 = -m1-m2
                        if j3 >= abs(m3):
                            sf_3j = Wigner3j(j1, j2, j3, m1, m2, m3)
                            sy_3j = N(wigner_3j(j1, j2, j3, m1, m2, m3))
                            assert abs(sf_3j - sy_3j) < precision_Wigner3j


==> anc/spherical_functions/tests/test_WignerD.py <==
#!/usr/bin/env python

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

# Try to keep imports to a minimum; from the standard library as much
# as possible.  We have to conda install all dependencies, and it's
# not right to make Travis do too much work.
import math
import cmath
import numpy as np
import quaternion
import spherical_functions as sf
import pytest

slow = pytest.mark.slow

precision_Wigner_D_element = 4.e-14


def test_Wigner_D_linear_indices(ell_max):
    for l_min in range(ell_max):
        for l_max in range(l_min + 1, ell_max + 1):
            LMpM = sf.LMpM_range(l_min, l_max)

            assert len(LMpM) == sf._total_size_D_matrices(l_min, l_max)

            for ell in range(l_min, l_max + 1):
                assert list(LMpM[sf._linear_matrix_offset(ell, l_min)]) == [ell, -ell, -ell]

            for ell in range(l_min, l_max + 1):
                for mp in range(-ell, ell + 1):
                    assert list(
                        LMpM[sf._linear_matrix_diagonal_index(ell, mp) + sf._linear_matrix_offset(ell, l_min)]) == [ell,
                                                                                                                    mp,
                                                                                                                    mp]
                    for m in range(-ell, ell + 1):
                        assert list(
                            LMpM[sf._linear_matrix_index(ell, mp, m) + sf._linear_matrix_offset(ell, l_min)]) == [ell,
                                                                                                                  mp, m]


def test_Wigner_D_matrices_negative_argument(Rs, ell_max):
    # For integer ell, D(R)=D(-R)
    LMpM = sf.LMpM_range(0, ell_max)
    a = np.empty((LMpM.shape[0],), dtype=complex)
    b = np.empty((LMpM.shape[0],), dtype=complex)
    for R in Rs:
        sf._Wigner_D_matrices(R.a, R.b, 0, ell_max, a)
        sf._Wigner_D_matrices(-R.a, -R.b, 0, ell_max, b)
        assert np.allclose(a, b, rtol=ell_max * precision_Wigner_D_element)


@slow
def test_Wigner_D_elements_representation_property(Rs, ell_max):
    # Test the representation property for special and random angles
    # Try half-integers, too
    ell_max = 8  # ell_max // 2
    twoLMpM = np.round(2*sf.LMpM_range_half_integer(0, ell_max)).astype(int)
    print("")
    D1 = np.empty((twoLMpM.shape[0],), dtype=complex)
    D2 = np.empty((twoLMpM.shape[0],), dtype=complex)
    D12 = np.empty((twoLMpM.shape[0],), dtype=complex)
    for i, R1 in enumerate(Rs):
        print("\t{0} of {1}: R1 = {2}".format(i+1, len(Rs), R1))
        for j, R2 in enumerate(Rs):
            # print("\t\t{0} of {1}: R2 = {2}".format(j+1, len(Rs), R2))
            R12 = R1 * R2
            sf._Wigner_D_element(R1.a, R1.b, twoLMpM, D1)
            sf._Wigner_D_element(R2.a, R2.b, twoLMpM, D2)
            sf._Wigner_D_element(R12.a, R12.b, twoLMpM, D12)
            M12 = np.array([np.sum([D1[sf._Wigner_index(twoell, twomp, twompp)]
                                    * D2[sf._Wigner_index(twoell, twompp, twom)]
                                    for twompp in range(-twoell, twoell + 1, 2)])
                            for twoell in range(2*ell_max + 1)
                            for twomp in range(-twoell, twoell + 1, 2)
                            for twom in range(-twoell, twoell + 1, 2)])
            # if not np.allclose(M12, D12, atol=ell_max * precision_Wigner_D_element):
            #     for k in range(min(100, M12.size)):
            #         print(twoLMpM[k], "\t", abs(D12[k]-M12[k]), "\t\t", D12[k], "\t", M12[k])
            #     print(D12.shape, M12.shape)
            assert np.allclose(M12, D12, atol=ell_max * precision_Wigner_D_element)


@slow
def test_Wigner_D_matrices_representation_property(Rs, ell_max):
    # Test the representation property for special and random angles
    # Can't try half-integers because Wigner_D_matrices doesn't accept them
    ell_max = 8  # ell_max // 2
    LMpM = sf.LMpM_range(0, ell_max)
    print("")
    D1 = np.empty((LMpM.shape[0],), dtype=complex)
    D2 = np.empty((LMpM.shape[0],), dtype=complex)
    D12 = np.empty((LMpM.shape[0],), dtype=complex)
    for i, R1 in enumerate(Rs):
        print("\t{0} of {1}: R1 = {2}".format(i+1, len(Rs), R1))
        for j, R2 in enumerate(Rs):
            # print("\t\t{0} of {1}: R2 = {2}".format(j+1, len(Rs), R2))
            R12 = R1 * R2
            sf._Wigner_D_matrices(R1.a, R1.b, 0, ell_max, D1)
            sf._Wigner_D_matrices(R2.a, R2.b, 0, ell_max, D2)
            sf._Wigner_D_matrices(R12.a, R12.b, 0, ell_max, D12)
            M12 = np.array([np.sum([D1[sf.LMpM_index(ell, mp, mpp, 0)] * D2[sf.LMpM_index(ell, mpp, m, 0)]
                                    for mpp in range(-ell, ell + 1)])
                            for ell in range(ell_max + 1)
                            for mp in range(-ell, ell + 1)
                            for m in range(-ell, ell + 1)])
            assert np.allclose(M12, D12, atol=ell_max * precision_Wigner_D_element)


@slow
def test_Wigner_D_matrix_inverse(Rs, ell_max):
    # Ensure that the matrix of the inverse rotation is the inverse of
    # the matrix of the rotation
    print()
    for i, R in enumerate(Rs):
        print("\t{0} of {1}: {2}".format(i+1, len(Rs), R))
        for twoell in range(2*ell_max + 1):
            LMpM = np.array([[twoell/2, twomp/2, twom/2]
                             for twomp in range(-twoell, twoell+1, 2)
                             for twom in range(-twoell, twoell+1, 2)])
            D1 = sf.Wigner_D_element(R.a, R.b, LMpM)
            D2 = sf.Wigner_D_element(R.a.conjugate(), -R.b, LMpM)
            D1 = D1.reshape((twoell + 1, twoell + 1))
            D2 = D2.reshape((twoell + 1, twoell + 1))
            assert np.allclose(D1.dot(D2), np.identity(twoell + 1),
                               atol=ell_max ** 4 * precision_Wigner_D_element,
                               rtol=ell_max ** 4 * precision_Wigner_D_element)


@slow
def test_Wigner_D_element_symmetries(Rs, ell_max):
    LMpM = sf.LMpM_range(0, ell_max)
    # D_{mp,m}(R) = (-1)^{mp+m} \bar{D}_{-mp,-m}(R)
    MpPM = np.array([mp + m for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)])
    LmMpmM = np.array(
        [[ell, -mp, -m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)])
    print()
    for R in Rs:
        print("\t", R)
        assert np.allclose(sf.Wigner_D_element(R, LMpM), (-1) ** MpPM * np.conjugate(sf.Wigner_D_element(R, LmMpmM)),
                           atol=ell_max ** 2 * precision_Wigner_D_element,
                           rtol=ell_max ** 2 * precision_Wigner_D_element)
    # D is a unitary matrix, so its conjugate transpose is its
    # inverse.  D(R) should equal the matrix inverse of D(R^{-1}).
    # So: D_{mp,m}(R) = \bar{D}_{m,mp}(\bar{R})
    LMMp = np.array(
        [[ell, m, mp] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)])
    for R in Rs:
        print("\t", R)
        assert np.allclose(sf.Wigner_D_element(R, LMpM), np.conjugate(sf.Wigner_D_element(R.inverse(), LMMp)),
                           atol=ell_max ** 4 * precision_Wigner_D_element,
                           rtol=ell_max ** 4 * precision_Wigner_D_element)


def test_Wigner_D_element_roundoff(Rs, ell_max):
    LMpM = sf.LMpM_range(0, ell_max)
    # Test rotations with |Ra|<1e-15
    expected = [((-1) ** ell if mp == -m else 0.0) for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in
                range(-ell, ell + 1)]
    assert np.allclose(sf.Wigner_D_element(quaternion.x, LMpM), expected,
                       atol=ell_max * precision_Wigner_D_element, rtol=ell_max * precision_Wigner_D_element)
    expected = [((-1) ** (ell + m) if mp == -m else 0.0) for ell in range(ell_max + 1) for mp in range(-ell, ell + 1)
                for m in range(-ell, ell + 1)]
    assert np.allclose(sf.Wigner_D_element(quaternion.y, LMpM), expected,
                       atol=ell_max * precision_Wigner_D_element, rtol=ell_max * precision_Wigner_D_element)
    for theta in np.linspace(0, 2 * np.pi):
        expected = [((-1) ** (ell + m) * (np.cos(theta) + 1j * np.sin(theta)) ** (2 * m) if mp == -m else 0.0)
                    for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)]
        assert np.allclose(sf.Wigner_D_element(np.cos(theta) * quaternion.y + np.sin(theta) * quaternion.x, LMpM),
                           expected,
                           atol=ell_max * precision_Wigner_D_element, rtol=ell_max * precision_Wigner_D_element)
    # Test rotations with |Rb|<1e-15
    expected = [(1.0 if mp == m else 0.0) for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in
                range(-ell, ell + 1)]
    assert np.allclose(sf.Wigner_D_element(quaternion.one, LMpM), expected,
                       atol=ell_max * precision_Wigner_D_element, rtol=ell_max * precision_Wigner_D_element)
    expected = [((-1) ** m if mp == m else 0.0) for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in
                range(-ell, ell + 1)]
    assert np.allclose(sf.Wigner_D_element(quaternion.z, LMpM), expected,
                       atol=ell_max * precision_Wigner_D_element, rtol=ell_max * precision_Wigner_D_element)
    for theta in np.linspace(0, 2 * np.pi):
        expected = [((np.cos(theta) + 1j * np.sin(theta)) ** (2 * m) if mp == m else 0.0)
                    for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)]
        assert np.allclose(sf.Wigner_D_element(np.cos(theta) * quaternion.one + np.sin(theta) * quaternion.z, LMpM),
                           expected,
                           atol=ell_max * precision_Wigner_D_element, rtol=ell_max * precision_Wigner_D_element)


def test_Wigner_D_element_underflow(Rs, ell_max):
    # NOTE: This is a delicate test, which depends on the result underflowing exactly when expected.
    # In particular, it should underflow to 0.0 when |mp+m|>32, but should never undeflow to 0.0
    # when |mp+m|<32.  So it's not the end of the world if this test fails, but it does mean that
    # the underflow properties have changed, so it might be worth a look.
    assert sf.ell_max >= 15  # Test can't work if this has been set lower
    eps = 1.e-10
    ell_max = max(sf.ell_max, ell_max)
    # Test |Ra|=1e-10
    LMpM = np.array(
        [[ell, mp, m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1) if
         abs(mp + m) > 32])
    R = np.quaternion(eps, 1, 0, 0).normalized()
    assert np.all(sf.Wigner_D_element(R, LMpM) == 0j)
    LMpM = np.array(
        [[ell, mp, m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1) if
         abs(mp + m) < 32])
    R = np.quaternion(eps, 1, 0, 0).normalized()
    assert np.all(sf.Wigner_D_element(R, LMpM) != 0j)
    # Test |Rb|=1e-10
    LMpM = np.array(
        [[ell, mp, m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1) if
         abs(m - mp) > 32])
    R = np.quaternion(1, eps, 0, 0).normalized()
    assert np.all(sf.Wigner_D_element(R, LMpM) == 0j)
    LMpM = np.array(
        [[ell, mp, m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1) if
         abs(m - mp) < 32])
    R = np.quaternion(1, eps, 0, 0).normalized()
    assert np.all(sf.Wigner_D_element(R, LMpM) != 0j)


def test_Wigner_D_element_overflow(Rs, ell_max):
    assert sf.ell_max >= 15  # Test can't work if this has been set lower
    ell_max = max(sf.ell_max, ell_max)
    LMpM = sf.LMpM_range(0, ell_max)
    # Test |Ra|=1e-10
    R = np.quaternion(1.e-10, 1, 0, 0).normalized()
    assert np.all(np.isfinite(sf.Wigner_D_element(R, LMpM)))
    # Test |Rb|=1e-10
    R = np.quaternion(1, 1.e-10, 0, 0).normalized()
    assert np.all(np.isfinite(sf.Wigner_D_element(R, LMpM)))


def slow_Wignerd(beta, ell, mp, m):
    # https://en.wikipedia.org/wiki/Wigner_D-matrix#Wigner_.28small.29_d-matrix
    Prefactor = math.sqrt(
        math.factorial(ell + mp) * math.factorial(ell - mp) * math.factorial(ell + m) * math.factorial(ell - m))
    s_min = int(round(max(0, round(m - mp))))
    s_max = int(round(min(round(ell + m), round(ell - mp))))
    assert isinstance(s_max, int), type(s_max)
    assert isinstance(s_min, int), type(s_min)
    return Prefactor * sum([((-1) ** (mp - m + s)
                             * math.cos(beta / 2.) ** (2 * ell + m - mp - 2 * s)
                             * math.sin(beta / 2.) ** (mp - m + 2 * s)
                             / float(math.factorial(ell + m - s) * math.factorial(s) * math.factorial(mp - m + s)
                                     * math.factorial(ell - mp - s)))
                            for s in range(s_min, s_max + 1)])


def slow_Wigner_D_element(alpha, beta, gamma, ell, mp, m):
    # https://en.wikipedia.org/wiki/Wigner_D-matrix#Definition_of_the_Wigner_D-matrix
    return cmath.exp(-1j * mp * alpha) * slow_Wignerd(beta, ell, mp, m) * cmath.exp(-1j * m * gamma)


@slow
def test_Wigner_D_element_values(special_angles, ell_max):
    LMpM = sf.LMpM_range_half_integer(0, ell_max // 2)
    # Compare with more explicit forms given in Euler angles
    print("")
    for alpha in special_angles:
        print("\talpha={0}".format(alpha))  # Need to show some progress to Travis
        for beta in special_angles:
            print("\t\tbeta={0}".format(beta))
            for gamma in special_angles:
                a = np.conjugate(np.array([slow_Wigner_D_element(alpha, beta, gamma, ell, mp, m) for ell,mp,m in LMpM]))
                b = sf.Wigner_D_element(quaternion.from_euler_angles(alpha, beta, gamma), LMpM)
                # if not np.allclose(a, b,
                #     atol=ell_max ** 6 * precision_Wigner_D_element,
                #     rtol=ell_max ** 6 * precision_Wigner_D_element):
                #     for i in range(min(a.shape[0], 100)):
                #         print(LMpM[i], "\t", abs(a[i]-b[i]), "\t\t", a[i], "\t", b[i])
                assert np.allclose(a, b,
                    atol=ell_max ** 6 * precision_Wigner_D_element,
                    rtol=ell_max ** 6 * precision_Wigner_D_element)


@slow
def test_Wigner_D_matrix(Rs, ell_max):
    for l_min in [0, 1, 2, ell_max // 2, ell_max - 1]:
        print("")
        for l_max in range(l_min + 1, ell_max + 1):
            print("\tWorking on (l_min,l_max)=({0},{1})".format(l_min, l_max))
            LMpM = sf.LMpM_range(l_min, l_max)
            for R in Rs:
                elements = sf.Wigner_D_element(R, LMpM)
                matrix = np.empty(LMpM.shape[0], dtype=complex)
                sf._Wigner_D_matrices(R.a, R.b, l_min, l_max, matrix)
                assert np.allclose(elements, matrix,
                                   atol=1e3 * l_max * ell_max * precision_Wigner_D_element,
                                   rtol=1e3 * l_max * ell_max * precision_Wigner_D_element)


@slow
def test_Wigner_D_input_types(Rs, special_angles, ell_max):
    LMpM = sf.LMpM_range(0, ell_max // 2)
    # Compare with more explicit forms given in Euler angles
    print("")
    for alpha in special_angles:
        print("\talpha={0}".format(alpha))  # Need to show some progress to Travis
        for beta in special_angles:
            for gamma in special_angles:
                a = sf.Wigner_D_element(alpha, beta, gamma, LMpM)
                b = sf.Wigner_D_element(quaternion.from_euler_angles(alpha, beta, gamma), LMpM)
                assert np.allclose(a, b,
                                   atol=ell_max ** 6 * precision_Wigner_D_element,
                                   rtol=ell_max ** 6 * precision_Wigner_D_element)
    for R in Rs:
        a = sf.Wigner_D_element(R, LMpM)
        b = sf.Wigner_D_element(R.a, R.b, LMpM)
        assert np.allclose(a, b,
                           atol=ell_max ** 6 * precision_Wigner_D_element,
                           rtol=ell_max ** 6 * precision_Wigner_D_element)


def test_Wigner_D_signatures(Rs):
    """There are two ways to call the WignerD function: with an array of Rs, or with an array of (ell,mp,m) values.
    This test ensures that the results are the same in both cases."""
    # from spherical_functions.WignerD import _Wigner_D_elements
    ell_max = 6
    ell_mp_m = sf.LMpM_range(0, ell_max)
    Ds1 = np.zeros((Rs.size, ell_mp_m.shape[0]), dtype=np.complex)
    Ds2 = np.zeros_like(Ds1)
    for i, R in enumerate(Rs):
        Ds1[i, :] = sf.Wigner_D_element(R, ell_mp_m)
    for i, (ell, mp, m) in enumerate(ell_mp_m):
        Ds2[:, i] = sf.Wigner_D_element(Rs, ell, mp, m)
    assert np.allclose(Ds1, Ds2, rtol=3e-15, atol=3e-15)


==> anc/spherical_functions/tests/test_mode_conversions.py <==
# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/waveforms/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

import numpy as np
import quaternion
from numpy import *
import pytest
import spherical_functions as sf


def test_ethbar_inverse_NP():
    for s in range(-5, 5+1):
        f = np.random.random(81) + 1j * np.random.random(81)
        f[:sf.LM_index(abs(s), -abs(s), 0)] = 0.0

        # Test ethbar_inverse_NP(ethbar_NP(x)) == x
        ethbarf = sf.ethbar_NP(f, s, 0)
        ethbarf_prime = sf.ethbar_inverse_NP(ethbarf, s-1, 0)
        assert np.allclose(f[sf.LM_index(abs(s-1), -abs(s-1), 0):],
                           ethbarf_prime[sf.LM_index(abs(s-1), -abs(s-1), 0):],
                           atol=0, rtol=1e-15)
        if sf.LM_index(abs(s), -abs(s), 0) < sf.LM_index(abs(s-1), -abs(s-1), 0):
            assert abs(ethbarf_prime[sf.LM_index(abs(s), -abs(s), 0):sf.LM_index(abs(s-1), -abs(s-1), 0)]).max() == 0.0

        # Test ethbar_NP(ethbar_inverse_NP(x)) == x
        fprime = sf.ethbar_inverse_NP(f, s, 0)
        ethbar_fprime = sf.ethbar_NP(fprime, s+1, 0)
        assert np.allclose(f[sf.LM_index(abs(s+1), -abs(s+1), 0):],
                           ethbar_fprime[sf.LM_index(abs(s+1), -abs(s+1), 0):],
                           atol=0, rtol=1e-15)
        if sf.LM_index(abs(s), -abs(s), 0) < sf.LM_index(abs(s+1), -abs(s+1), 0):
            assert abs(ethbar_fprime[sf.LM_index(abs(s), -abs(s), 0):sf.LM_index(abs(s+1), -abs(s+1), 0)]).max() == 0.0


==> anc/spherical_functions/tests/test_spherical_functions.py <==
#!/usr/bin/env python

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

# Try to keep imports to a minimum; from the standard library as much
# as possible.  We have to conda install all dependencies, and it's
# not right to make Travis do too much work.
import math
import numpy as np
import quaternion
import spherical_functions as sf

import numba  # This is to check to make sure we're actually using numba


def test_constant_as_ell_0_mode(special_angles):
    indices = np.array([[0, 0]])
    np.random.seed(123)
    for imaginary_part in [0.0, 1.0j]:  # Test both real and imaginary constants
        for rep in range(1000):
            constant = np.random.uniform(-1, 1) + imaginary_part * np.random.uniform(-1, 1)
            const_ell_m = sf.constant_as_ell_0_mode(constant)
            assert abs(constant - sf.constant_from_ell_0_mode(const_ell_m)) < 1e-15
            for theta in special_angles:
                for phi in special_angles:
                    dot = np.dot(const_ell_m, sf.SWSH(quaternion.from_spherical_coords(theta, phi), 0, indices))
                    assert abs(constant - dot) < 1e-15


def test_vector_as_ell_1_modes(special_angles):
    indices = np.array([[1, -1], [1, 0], [1, 1]])

    def nhat(theta, phi):
        return np.array([math.sin(theta) * math.cos(phi),
                         math.sin(theta) * math.sin(phi),
                         math.cos(theta)])

    np.random.seed(123)
    for rep in range(1000):
        vector = np.random.uniform(-1, 1, size=(3,))
        vec_ell_m = sf.vector_as_ell_1_modes(vector)
        assert np.allclose(vector, sf.vector_from_ell_1_modes(vec_ell_m), atol=1.0e-16, rtol=1.0e-15)
        for theta in special_angles:
            for phi in special_angles:
                dot1 = np.dot(vector, nhat(theta, phi))
                dot2 = np.dot(vec_ell_m, sf.SWSH(quaternion.from_spherical_coords(theta, phi), 0, indices)).real
                assert abs(dot1 - dot2) < 1e-15


def test_finite_constant_arrays():
    assert np.all(np.isfinite(sf.factorials))
    assert np.all(np.isfinite(sf._binomial_coefficients))
    assert np.all(np.isfinite(sf._ladder_operator_coefficients))
    assert np.all(np.isfinite(sf._Wigner_coefficients))


def nCk(n, k):
    """Simple binomial function, so we don't have to import anything"""
    from operator import mul  # or mul=lambda x,y:x*y
    from fractions import Fraction
    from functools import reduce

    return int(reduce(mul, (Fraction(n - i, i + 1) for i in range(k)), 1))


def test_factorials():
    for i in range(len(sf.factorials)):
        assert sf.factorial(i) == sf.factorials[i]
        assert float(math.factorial(i)) == sf.factorial(i)


def test_binomial_coefficients():
    for n in range(2 * sf.ell_max + 1):
        for k in range(n + 1):
            a = nCk(n, k)
            b = sf.binomial_coefficient(n, k)
            assert abs(a - b) / (abs(a) + abs(b)) < 3.e-14


def test_ladder_operator_coefficient():
    # for ell in range(sf.ell_max + 1):
    #     for m in range(-ell, ell + 1):
    #         a = math.sqrt(ell * (ell + 1) - m * (m + 1))
    #         b = sf.ladder_operator_coefficient(ell, m)
    #         if (m == ell):
    #             assert b == 0.0
    #         else:
    #             assert abs(a - b) / (abs(a) + abs(b)) < 3e-16
    for twoell in range(2*sf.ell_max + 1):
        for twom in range(-twoell, twoell + 1, 2):
            a = math.sqrt(twoell * (twoell + 2) - twom * (twom + 2))/2
            b = sf._ladder_operator_coefficient(twoell, twom)
            c = sf.ladder_operator_coefficient(twoell/2, twom/2)
            if (twom == twoell):
                assert b == 0.0 and c == 0.0
            else:
                assert abs(a - b) / (abs(a) + abs(b)) < 3e-16 and abs(a - c) / (abs(a) + abs(c)) < 3e-16

def test_Wigner_coefficient():
    import mpmath
    mpmath.mp.dps = 4 * sf.ell_max
    i = 0
    for twoell in range(2*sf.ell_max + 1):
        for twomp in range(-twoell, twoell + 1, 2):
            for twom in range(-twoell, twoell + 1, 2):
                tworho_min = max(0, twomp - twom)
                a = sf._Wigner_coefficient(twoell, twomp, twom)
                b = float(mpmath.sqrt(mpmath.fac((twoell + twom)//2) * mpmath.fac((twoell - twom)//2)
                                      / (mpmath.fac((twoell + twomp)//2) * mpmath.fac((twoell - twomp)//2)))
                          * mpmath.binomial((twoell + twomp)//2, tworho_min//2)
                          * mpmath.binomial((twoell - twomp)//2, (twoell - twom - tworho_min)//2))
                assert np.allclose(a, b), (twoell, twomp, twom, i, sf._Wigner_index(twoell, twomp, twom))
                i += 1



def test_LM_range(ell_max):
    for l_max in range(ell_max + 1):
        for l_min in range(l_max + 1):
            assert np.array_equal(sf.LM_range(l_min, l_max),
                                  np.array([[ell, m] for ell in range(l_min, l_max + 1) for m in range(-ell, ell + 1)]))


def test_LM_index(ell_max):
    for ell_min in range(ell_max + 1):
        LM = sf.LM_range(ell_min, ell_max)
        for ell in range(ell_min, ell_max + 1):
            for m in range(-ell, ell + 1):
                assert np.array_equal(np.array([ell, m]), LM[sf.LM_index(ell, m, ell_min)])


def test_LM_total_size(ell_max):
    for l_min in range(ell_max + 1):
        for l_max in range(l_min, ell_max + 1):
            assert sf.LM_index(l_max + 1, -(l_max + 1), l_min) == sf.LM_total_size(l_min, l_max)


def test_LMpM_range(ell_max):
    for l_max in range(ell_max + 1):
        assert np.array_equal(sf.LMpM_range(l_max, l_max),
                              np.array([[l_max, mp, m]
                                        for mp in range(-l_max, l_max + 1)
                                        for m in range(-l_max, l_max + 1)]))
        for l_min in range(l_max + 1):
            assert np.array_equal(sf.LMpM_range(l_min, l_max),
                                  np.array([[ell, mp, m]
                                            for ell in range(l_min, l_max + 1)
                                            for mp in range(-ell, ell + 1)
                                            for m in range(-ell, ell + 1)]))


def test_LMpM_range_half_integer(ell_max):
    for twoell_max in range(2*ell_max + 1):
        assert np.array_equal(sf.LMpM_range_half_integer(twoell_max/2, twoell_max/2),
                              np.array([[twoell_max/2, twomp/2, twom/2]
                                        for twomp in range(-twoell_max, twoell_max + 1, 2)
                                        for twom in range(-twoell_max, twoell_max + 1, 2)]))
        for twoell_min in range(twoell_max):
            a = sf.LMpM_range_half_integer(twoell_min/2, twoell_max/2)
            b = np.array([[twoell/2, twomp/2, twom/2]
                          for twoell in range(twoell_min, twoell_max + 1)
                          for twomp in range(-twoell, twoell + 1, 2)
                          for twom in range(-twoell, twoell + 1, 2)])
            assert np.array_equal(a, b)


def test_LMpM_index(ell_max):
    for ell_min in range(ell_max + 1):
        LMpM = sf.LMpM_range(ell_min, ell_max)
        for ell in range(ell_min, ell_max + 1):
            for mp in range(-ell, ell + 1):
                for m in range(-ell, ell + 1):
                    assert np.array_equal(np.array([ell, mp, m]), LMpM[sf.LMpM_index(ell, mp, m, ell_min)])


def test_LMpM_total_size(ell_max):
    for l_min in range(ell_max + 1):
        for l_max in range(l_min, ell_max + 1):
            assert sf.LMpM_index(l_max + 1, -(l_max + 1), -(l_max + 1), l_min) == sf.LMpM_total_size(l_min, l_max)



==> anc/spherical_functions/tests/time_LM_ranges.py <==
#! /usr/bin/env ipython

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

try:
    from IPython import get_ipython

    ipython = get_ipython()
except AttributeError:
    print("This script must be run with `ipython`")
    raise

import sys
import numpy as np
import random
import quaternion
import numbapro as nb
from numbapro import *
import spherical_functions as sf

ru = lambda: random.uniform(-1, 1)

ells = range(16 + 1) + [24, 32]
evals = np.empty_like(ells, dtype=int)
picoseconds = np.empty_like(ells, dtype=float)
ell_min = 0
for i, ell_max in enumerate(ells):
    evals[i] = (ell_max * (11 + ell_max * (12 + 4 * ell_max)) + ell_min * (1 - 4 * ell_min ** 2) + 3) // 3
    LMpM = np.empty((evals[i], 3), dtype=int)
    result = ipython.magic("timeit -o global LMpM; LMpM = sf.LMpM_range(ell_min, ell_max)")
    picoseconds[i] = 1e12 * result.best / evals[i]
    print("With ell_max={0}, and {1} evaluations, each LMpM averages {2:.0f} ps".format(ell_max, evals[i],
                                                                                        picoseconds[i]))
    result = ipython.magic(
        "timeit -o global LMpM; LMpM = np.array([[ell,mp,m] for ell in range(ell_min,ell_max+1) for mp in range(-ell,ell+1) for m in range(-ell,ell+1)])")
    picoseconds[i] = 1e12 * result.best / evals[i]
    print("\tWith ell_max={0}, and {1} evaluations, each LMpM averages {2:.0f} ps".format(ell_max, evals[i],
                                                                                          picoseconds[i]))
    sys.stdout.flush()


==> anc/spherical_functions/tests/time_Wigner_D_elements.py <==
#! /usr/bin/env ipython

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

import sys
import numpy as np
import random
import quaternion
import numbapro as nb
from numbapro import *
import spherical_functions as sf

from IPython import get_ipython

ipython = get_ipython()

ru = lambda: random.uniform(-1, 1)

q = np.quaternion(ru(), ru(), ru(), ru())
q = q / q.abs()

ells = range(16 + 1)
evals = np.empty_like(ells, dtype=int)
nanoseconds = np.empty_like(ells, dtype=float)
for i, ell_max in enumerate(ells):
    indices = np.array(
        [[ell, mp, m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)],
        dtype=int)
    elements = np.empty((indices.shape[0],), dtype=complex)
    result = ipython.magic("timeit -o sf._Wigner_D_element(q.a, q.b, indices, elements)")
    evals[i] = len(indices)
    nanoseconds[i] = 1e9 * result.best / len(indices)
    print("With ell_max={0}, and {1} evaluations, each D component averages {2:.0f} ns".format(ell_max, evals[i],
                                                                                               nanoseconds[i]))
    sys.stdout.flush()


==> anc/spherical_functions/tests/time_Wigner_D_matrices.py <==
#! /usr/bin/env ipython

# Copyright (c) 2016, Michael Boyle
# See LICENSE file for details: <https://github.com/moble/spherical_functions/blob/master/LICENSE>

from __future__ import print_function, division, absolute_import

try:
    from IPython import get_ipython

    ipython = get_ipython()
except AttributeError:
    print("This script must be run with `ipython`")
    raise

import sys
import numpy as np
import random
import quaternion
import numbapro as nb
from numbapro import *
import spherical_functions as sf

ru = lambda: random.uniform(-1, 1)

q = np.quaternion(ru(), ru(), ru(), ru())
q = q / q.abs()

ells = np.array(range(16 + 1) + [24, 32])
ells = ells[ells <= sf.ell_max]
evals = np.empty_like(ells, dtype=int)
nanoseconds = np.empty_like(ells, dtype=float)
for i, ell_max in enumerate(ells):
    indices = np.array(
        [[ell, mp, m] for ell in range(ell_max + 1) for mp in range(-ell, ell + 1) for m in range(-ell, ell + 1)],
        dtype=int)
    elements = np.zeros((indices.shape[0],), dtype=complex)
    result = ipython.magic("timeit -o sf._Wigner_D_matrices(q.a, q.b, 0, ell_max, elements)")
    evals[i] = len(indices)
    nanoseconds[i] = 1e9 * result.best / evals[i]
    print("With ell_max={0}, and {1} evaluations, each D component averages {2:.0f} ns".format(ell_max, evals[i],
                                                                                               nanoseconds[i]))
    sys.stdout.flush()


==> anc/spinsfast/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/spinsfast/LICENSE <==
GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    {one line to give the program's name and a brief idea of what it does.}
    Copyright (C) {year}  {name of author}

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    {project}  Copyright (C) {year}  {fullname}
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.



==> anc/spinsfast/Makefile <==
#################################################################
#
#  Before running make, set up a congfiguration file in build/
#  then set environment variable "build" to point at that file.
#
#################################################################


# define the software modules to be built
MODULES := code obj example python

# location for programs / object files
EXECDIR := bin
OBJDIR := obj
LIBDIR:=lib

ifndef build
  build:=$(error Environment variable "build" undefined, should point to configuration file in build/, as in "export build=build/config.mk")UNDEFINED
endif


# Primary target is all, machine specific info from env. var. $build
all : alltargets $(build)


# Use pattern sub-string replacement to include module directories
INC := $(patsubst %,-I%, $(MODULES))
INC += -Iinclude

# Include machine specifics
include $(build)

# Variables to hold targets
EXEC :=
OBJ :=
LIB :=
# Get the module.mk files and include them, collecting targets and subprogs
MODMK := $(patsubst %,%/module.mk, $(MODULES))
include $(MODMK)

TARGETS := $(EXEC) $(LIB) $(OBJ)


alltargets : $(TARGETS)

clean :
	rm -f $(TARGETS)


==> anc/spinsfast/README.md <==
# spinsfast
Fast and exact spin-s spherical-harmonic transforms

This code is a lightly modified version of the code hosted
[here](http://astrophysics.physics.fsu.edu/~huffenbe/research/spinsfast/index.html)
by Huffenberger, based on work by
[Huffenberger and Wandelt](http://stacks.iop.org/0067-0049/189/255).

My modifications are relatively superficial:

  * fix segfaults due to use of `free` with `fftw_malloc` instead of `fftw_free`
  * add python 3.x compatibility to `python/spinsfast_module.c`;
  * make it easier to install as a python module by trying to detect paths to
    FFTW;
  * include an ipython/jupyter notebook in the `example` directory;
  * add integration with [conda](http://conda.pydata.org/docs/) and
    [anaconda.org](https://anaconda.org/moble/spinsfast), for easy installation
    ([see below](#installation)).

# License

The original work is licensed under GPL, so that's what I have to license this
under as well.  (I usually go for the more liberal MIT license, but GPL is
fine.)  See the `LICENSE` file in this directory for more details.

I based my work on Huffenberger and Wandelt's "Revision 104, 13 Apr 2012",
which is current as of this writing (August 2015).  Whenever I notice updates
on their end, I will gladly update this code, so feel free to open an
[issue](https://github.com/moble/spinsfast/issues) to notify me.  To see more
specifically what I've added, look through the
[commits](https://github.com/moble/spinsfast/commits/master); my contributions
are just everything since the initial commit.


# Example Usage

A convenient ipython/jupyter notebook is found in the `example` directory, and
can also be
[viewed directly online](http://nbviewer.ipython.org/github/moble/spinsfast/blob/master/example/spinsfast.ipynb).
It shows some example python code that can be used to run this module, and
explains some of the conventions established by the `spinsfast` authors.

In the interests of a very short, explicit example, here is one using random `(ell,m)` modes:

```python
from numpy.random import normal, seed
import spinsfast

# Some boilerplate for setting things up:
s = 1  # spin weight of the field
lmax = 8  # maximum ell value used
Ntheta = 2*lmax+1  # Minimum value for accuracy
Nphi = 2*lmax+1  # Minimum value for accuracy
Nlm = spinsfast.N_lm(lmax);  # Total number of complex components of the mode decomposition

# `alm` will hold the mode components as discussed in `example/spinsfast.ipynb`
# Here we just fill it with some random numbers to test it
seed(3124432)  # Seed the random-number generator, for reproducibility
alm = normal(size=(Nlm,)) + 1j*normal(size=(Nlm,))

# This is the key line, where spinsfast converts from (ell,m) modes to values in physical space
f =  spinsfast.salm2map(alm,s,lmax,Ntheta,Nphi)

# We can also convert in the opposite direction like this:
alm2 = spinsfast.map2salm(f,s,lmax)
```


# Installation

## Anaconda

Though manual installation is possible, the best way by far to satisfy these
dependencies is to use the [`anaconda`](http://continuum.io/downloads)
distribution.  This distribution can co-exist with your system python with no
trouble -- you simply add the path to anaconda before your system executables.
It installs into your home directory, so it doesn't require root access.  It
can be uninstalled easily, since it exists entirely inside its own directory.
And updates are trivial.

Once `anaconda` is installed, this package may be installed with the command

```bash
conda install --channel moble spinsfast
```

(Note that the explanation for how to create and upload conda packages is
contained in the [README](https://github.com/moble/fftw/blob/master/README.md)
for my [FFTW installer](https://github.com/moble/fftw).)

## Manual installation

Manual installation of this package is slightly more delicate.  The
[FFTW package](http://www.fftw.org/) must be installed first.  This is usually
very simple.  But the resulting header and library must be found by the
compilation step for this package.  You can first simply try to run

```bash
python python/setup.py install
```

from the top directory of the `spinsfast` code.

If this doesn't work, you can read the error message, but the most likely
problem is that the compiler cannot find the `fftw` header, or the linker
cannot find the `fftw` library.  To solve these problems, you will need to run
something more like this:

```bash
export LIBRARY_PATH=/path/to/fftw/lib
export C_INCLUDE_PATH=/path/to/fftw/include
python python/setup.py install
```

Alternatively, you could try to alter `python/setup.py` to point to the right
paths.


# Original installation instructions

Though these are not necessary for installing the python module, the following
are the instructions in the original source code for building the C code.

Get the latest version at:

    http://www.physics.miami.edu/~huffenbe/research/spinsfast/

## Compilation instructions

  1. Edit the file (or make a new file) called build/config.mk so that the proper locations for header and library files are included.

  2. Set the environment variable "build" so that it points to that file. I.e., in bash, say

        export build=build/config.mk 

  3. Build the library and example codes with 

        make

## (Optional) Checking the compilation

Run the example code following the instructions at 

    http://www.physics.miami.edu/~huffenbe/research/spinsfast/


==> anc/spinsfast/VERSION <==
/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */


==> anc/spinsfast/build/config.mk <==
INC+=

## See if FFTW3_HOME is set; if so, use it
ifdef FFTW3_HOME
	INC+=-I${FFTW3_HOME}/include
	LIBFFTW=-L${FFTW3_HOME}/lib -lfftw3
else
	LIBFFTW=-lfftw3
endif

CFLAGS:=-Wall  -g -std=c99 -O3 -fpic -fstrict-aliasing -Wstrict-aliasing -D_GNU_SOURCE

# Optional portions of code
#CFLAGS+= -DUSE_FITSIO
#CFLAGS+= -DUSE_HEALPIX

CC:=gcc $(CFLAGS)

# Libraries for optional portions
#LIBGSL=-lgsl -lgslcblas
#LIBFITSIO=-lcfitsio
#LIBCHEALPIX=-lchealpix
# In e.g. RHEL/Fedora this is provided by the gsl-devel, cfitsio-devel, and chealpix-devel package


==> anc/spinsfast/code/alm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <alm.h>

int lm_ind(int l, int m, int lmax) {

  int im = m + l;
  int Nl = l*l;

  // printf("is = %d Nl = %d im = %d\n",is,Nl,im);

  return(Nl + im );

}



void ind_lm(int i, int *l, int *m, int lmax) {


  //  printf("%d %% %d = %d\n",i,Nalm,i % Nalm);
  (*l) = sqrt( i );

  int  Nl = ((*l))*((*l));
  int im = ( i - Nl );

  (*m) = im - (*l);

}


int N_lm(int lmax){

  return( 1 + lm_ind(lmax, lmax, lmax) );

}


==> anc/spinsfast/code/dump_cimage.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#ifdef USE_FITSIO


#include <complex.h>
#include <fftw3.h>
#include <cfitsio/fitsio.h>

int dump_cimage(fftw_complex *image, int Ntheta, int Nphi, const char *filename) {
  fitsfile *fptr;
  int status = 0;

  fits_create_file(&fptr, filename, &status);

  long fpixel[2] = {1,1};
  long naxes[2] = {Nphi*2, Ntheta};

  fits_create_img( fptr, DOUBLE_IMG , 2, naxes, &status);

  double *data = calloc(2*Ntheta*Nphi,sizeof(double));
  //  int i;

  int itheta, iphi;

  for (itheta=0;itheta<Ntheta;itheta++) {
    for (iphi = 0; iphi < Nphi; iphi++) {
      data[ itheta*(2*Nphi) + iphi ] = creal( image[itheta*Nphi + iphi] );
      data[ itheta*(2*Nphi) + Nphi + iphi ] = cimag( image[itheta*Nphi + iphi] );
    }
  }

  //  for (i=0; i<Ntheta*Nphi; i++) {
  //  data[i] = creal( image[i] );
  //  data[Ntheta*Nphi + i] = cimag( image[i] );
  //}

  //  printf("data[0] = %e\n",data[0]);

  fits_write_pix (fptr, TDOUBLE, fpixel, 2*Ntheta*Nphi, data, &status);

  printf("%s status = %d\n",filename,status);

  fits_close_file(fptr,&status);

  free(data);

  return(status);

}


#endif


==> anc/spinsfast/code/healpix_convert.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

// Routines to convert healpix (ring) grids to and from equiangular grids.
// Assumes the equiangular grid well-oversamples the healpix grid,
// or you can get empty pixels (w/ NaNs).

// From Kevin Huffenberger

#ifdef USE_HEALPIX

#include <healpix_convert.h>

void ecp2healpix_avg(complex *ecp, int Ntheta, int Nphi,
                     double *hp_r, double *hp_i, int nside) {
  // assign average of contributing pixels to healpix pixel

  int npix = 12*nside*nside;
  double *w = calloc(npix,sizeof(double));

  double theta,phi;
  double dtheta = M_PI/Ntheta;
  double dphi = 2*M_PI/Nphi;

  int i,j,p;
  long hp;

  // initialize
  for (hp=0;hp<npix;hp++) {
    hp_r[hp] = 0.0;
    hp_i[hp] = 0.0;
    w[hp] = 0.0;
  }

  // accumulate pixel values & weight map
  for (j=0;j<Ntheta;j++) {
    theta = j*dtheta;

    for (i=0;i<Nphi;i++) {
      p = j * Nphi + i;

      phi = i * dphi;

      ang2pix_ring(nside, theta, phi, &hp);

      hp_r[hp] += creal(ecp[p]);
      hp_i[hp] += cimag(ecp[p]);
      w[hp] += 1.0;
    }

  }

  // normalize by weight map
  for (hp=0;hp<npix;hp++) {
    hp_r[hp] /=  w[hp];
    hp_i[hp] /=  w[hp];
  }




  free(w);
}


void ecp2healpix_nearest(complex *ecp, int Ntheta, int Nphi,
                         double *hp_r, double *hp_i, int nside) {

  int npix = 12*nside*nside;

  double theta,phi;
  double dtheta = M_PI/Ntheta;
  double dphi = 2*M_PI/Nphi;

  int i,j,p;
  long hp;

  for (hp=0;hp<npix;hp++) {
    pix2ang_ring(nside, hp, &theta, &phi);

    // shift by half pixel so that the *middle* of the pixel is at j*dtheta
    j = theta/dtheta + 0.5;
    i = phi/dphi + 0.5;

    // correct for out-of-bounds
    if (j>Ntheta) {
      j = Ntheta-1;
      i += Nphi/2;
    }
    if (i>Nphi) {
      i = i % Nphi;
    }

    p = j * Nphi + i;

    hp_r[hp] = creal(ecp[p]);
    hp_i[hp] = cimag(ecp[p]);

  }


}


void healpix2ecp(double *hp_r, double *hp_i, int nside,
                 complex *ecp, int Ntheta, int Nphi) {
   // loop over pixels and grab healpix value

  double theta,phi;
  double dtheta = M_PI/Ntheta;
  double dphi = 2*M_PI/Nphi;

  int i,j,p;
  long hp;


  for (j=0;j<Ntheta;j++) {
    theta = j*dtheta;

    for (i=0;i<Nphi;i++) {
      p = j * Nphi + i;

      phi = i * dphi;

      ang2pix_ring(nside, theta, phi, &hp);

      ecp[p] = hp_r[hp] + I*hp_i[hp];
    }

  }

}


#endif


==> anc/spinsfast/code/module.mk <==
OBJ+=$(OBJDIR)/alm.o $(OBJDIR)/wigner_d_halfpi_Risbo.o $(OBJDIR)/wigner_d_halfpi_TN.o $(OBJDIR)/wigner_d_halfpi_methods.o $(OBJDIR)/spinsfast_backward_transform.o $(OBJDIR)/spinsfast_backward_Gmm.o  $(OBJDIR)/spinsfast_backward_Gmm_alm2iqu.o $(OBJDIR)/spinsfast_forward_transform.o $(OBJDIR)/spinsfast_forward_Imm.o  $(OBJDIR)/spinsfast_forward_Jmm.o $(OBJDIR)/spinsfast_forward_transform_from_Imm.o $(OBJDIR)/spinsfast_forward_transform_eo.o $(OBJDIR)/spinsfast_forward_transform_iqu2alm.o $(OBJDIR)/dump_cimage.o $(OBJDIR)/healpix_convert.o


$(OBJDIR)/alm.o : code/alm.c include/alm.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/dump_cimage.o : code/dump_cimage.c
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/wigner_d_halfpi_Risbo.o : code/wigner_d_halfpi_Risbo.c include/wigner_d_halfpi.h include/wigner_d_halfpi_Risbo.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/wigner_d_halfpi_TN.o : code/wigner_d_halfpi_TN.c include/wigner_d_halfpi.h include/wigner_d_halfpi_TN.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/wigner_d_halfpi_methods.o : code/wigner_d_halfpi_methods.c include/wigner_d_halfpi.h include/wigner_d_halfpi_methods.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_backward_transform.o : code/spinsfast_backward_transform.c include/spinsfast_backward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_backward_Gmm.o : code/spinsfast_backward_Gmm.c  include/spinsfast_backward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_backward_Gmm_alm2iqu.o : code/spinsfast_backward_Gmm_alm2iqu.c  include/spinsfast_backward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform.o : code/spinsfast_forward_transform.c include/spinsfast_forward.h include/wigner_d_halfpi*.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform_eo.o : code/spinsfast_forward_transform_eo.c include/spinsfast_forward.h include/wigner_d_halfpi*.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform_iqu2alm.o : code/spinsfast_forward_transform_iqu2alm.c include/spinsfast_forward.h include/wigner_d_halfpi*.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_transform_from_Imm.o : code/spinsfast_forward_transform_from_Imm.c include/spinsfast_forward.h include/wigner_d_halfpi*.h
	$(CC) $(INC) -o $@ -c $<


$(OBJDIR)/spinsfast_forward_Imm.o : code/spinsfast_forward_Imm.c  include/spinsfast_forward.h
	$(CC) $(INC) -o $@ -c $<

$(OBJDIR)/spinsfast_forward_Jmm.o : code/spinsfast_forward_Jmm.c  include/spinsfast_forward.h
	$(CC) $(INC) -o $@ -c $<

 $(OBJDIR)/healpix_convert.o :  code/healpix_convert.c
	$(CC) $(INC) -o $@ -c $<


==> anc/spinsfast/code/spinsfast_backward_Gmm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_backward.h>


//inline
int spinsfast_backward_sign_parity(int m){
  // returns  (-1)^m,
  // = 1 if even
  // = -1 if odd.

  int eo = (m & 1);

  return( 1 - eo - eo );
}


void spinsfast_backward_Gmm(const fftw_complex * restrict a, int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Gmm_set, int DeltaMethod, void *Deltawork) {
 int l,m,mp;

 int Nm = 2*lmax+1;
 double norml;

 int Nlm = N_lm(lmax);
 int NGmm = Nm*Nm;

 for (m=0;m<NGmm*Ntransform;m++) {
   Gmm_set[m] = 0;
 }

 int ispin, s;

 fftw_complex *Ito_helper = fftw_malloc(Nm*sizeof(complex));
 fftw_complex *Ito = &Ito_helper[lmax];

 for (m=-lmax; m<=lmax; m++){
   Ito[m] = cpow(I,m);
 }

 int *midx_helper = calloc(Nm,sizeof(int));
 for (m=-lmax; m<=lmax; m++){
   midx_helper[m+lmax] = (Nm + m) % Nm;
 }
 int * restrict midx = &midx_helper[lmax];


  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


 // Compute Gm'm for m' >= 0
 for (l=0;l<=lmax;l++) {

   // For supported methods, grab or compute the l-plane of Delta matrix
   const double * restrict Deltal = NULL;
   Delta_getplane(DeltaMethod, Deltawork, Deltal, l);


   for (ispin = 0; ispin < Ntransform; ispin++) {
     s = spins[ispin];

     if (l>=s) {
       // shift to correct blocks
       const complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
       fftw_complex * restrict Gmm = &Gmm_set[ispin*NGmm];

       int negtol = spinsfast_backward_sign_parity(l);




       const int twicelp1 = 2*l+1;
       norml = sqrt(twicelp1)/2./sqrt(M_PI);

       for (mp=0; mp<=l; mp++){

         const double * restrict Delta_mp = NULL;

         // Grab the proper row (a 1-d array) of the Wigner-d Delta matrix,
         // however it has been computed.
         Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

         //     if (l==17) {
         //  printf("%d %e\n",mp,Delta_mp[0]);
         // }



         int mpmod = midx[mp];

         complex * restrict Gmp = &Gmm[mpmod*Nm];
         //     double *Delta_minusmp = &Delta[wdhp_integer_idx(l, -mp, 0)];

         // Get Delta_{mp s} from Delta_{mp |s|}
         const int s_sign_fudge = (s>=0) ? 1 : spinsfast_backward_sign_parity(l+mp);
         const double Deltamps_norml = s_sign_fudge * Delta_mp[abs(s)] * norml ;
         const double Deltamps_norml_negtol = Deltamps_norml * negtol; //  includes 1^(-1)

         // printf("l = %d -mp = %d\n",l,-mp);

         Gmp[midx[0]] += Delta_mp[0] * Deltamps_norml_negtol * asl[0];
         //#pragma omp parallel for private(m)
         for (m=1; m<=l; m++){
           //      for (m=-l; m<=l; m++){
           const int mmod = midx[m];
           const int negmmod = midx[-m];
           const double Delta_mpm = Delta_mp[m];
           const complex aslm = asl[m];
           const complex aslnegm = asl[-m];

           //printf("%e %e\n",Delta_minusmp[m],Delta_minusmp1[m]);


           const double fact = (Delta_mpm * Deltamps_norml_negtol);
           const double factneg = (Delta_mpm * Deltamps_norml);

           const complex term = fact*aslm;
           const complex termneg = factneg*aslnegm;

           Gmp[mmod] +=  term;
           Gmp[negmmod] +=  termneg;

           /* if (l<6) { */
           /*    printf("l mp m % d % d % d | % e % e | % e % e, % e % e\n",l,mp,m, fact, factneg, creal(term), cimag(term), creal(termneg), cimag(termneg)); */
           /* } */

         }

       }

     }
   }
        // Increment Delta to next l if Risbo not precomputed
        if (l<lmax) {
          if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {
            Delta_increment_l(DeltaMethod, Deltawork);
          }
        }
 }


 for (ispin = 0; ispin < Ntransform; ispin++) {
   s = spins[ispin];
   fftw_complex * restrict Gmm = &Gmm_set[ispin*NGmm];

   // Set the phase for m' >= 0
   for (mp=0; mp<=lmax; mp++){
     int mpmod = midx[mp];
     complex *Gmp = &Gmm[mpmod*Nm];

     //   for (m=0; m<=lmax; m++){
     for (m=-lmax; m<=lmax; m++){
       int mmod = midx[m];
       Gmp[mmod]*= Ito[s]*Ito[m];//*spinsfast_backward_sign_parity(mp+m);
     }

     for (m=0; m<=lmax; m++){
       int mmod = midx[m];
       Gmp[mmod]*=spinsfast_backward_sign_parity(mp+m);
     }
     for (m=-lmax; m<0; m++){
       int mmod = midx[m];
       Gmp[mmod]*= spinsfast_backward_sign_parity(m);
     }
   }


   /*  // Use symmetry G_(-m')m = (-1)^(m+s) G_m'm */
   const int sign_helper[3] = {-1,1,-1};
   const int *sign = &sign_helper[1];

   for (mp=0; mp<=lmax; mp++){
     int mpmod = midx[mp];
     int negmpmod = midx[-mp];
     complex *Gmp = &Gmm[mpmod*Nm];
     complex *Gnegmp = &Gmm[negmpmod*Nm];

     for (m=-lmax; m<=lmax; m++){
       int mmod = midx[m];

       const int signm = sign[(m+s)&1];

       Gnegmp[mmod] = signm*Gmp[mmod];
     }
   }

 }

 free(midx_helper);

 fftw_free(Ito_helper);
}


==> anc/spinsfast/code/spinsfast_backward_Gmm_alm2iqu.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_backward.h>


//inline
int spinsfast_backward_sign_parity(int m);


void spinsfast_backward_Gmm_alm2iqu(const fftw_complex * restrict T, const fftw_complex * restrict P2,const int lmax, fftw_complex * restrict Gmm_I, fftw_complex * restrict Gmm_P, int DeltaMethod, void *Deltawork) {
 int l,m,mp;


 int Nm = 2*lmax+1;
 double norml;

 //int Nlm = N_lm(lmax);
 int NGmm = Nm*Nm;

 for (m=0;m<NGmm;m++) {
   Gmm_I[m] = 0;
   Gmm_P[m] = 0;
 }

 fftw_complex *Ito_helper = fftw_malloc(Nm*sizeof(complex));
 fftw_complex *Ito = &Ito_helper[lmax];

 for (m=-lmax; m<=lmax; m++){
   Ito[m] = cpow(I,m);
 }

 int *midx_helper = calloc(Nm,sizeof(int));
 for (m=-lmax; m<=lmax; m++){
   midx_helper[m+lmax] = (Nm + m) % Nm;
 }
 int * restrict midx = &midx_helper[lmax];


  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  // Compute Gm'm for m' >= 0
  for (l=0;l<=lmax;l++) {

    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);

    // remember to protect spin 2 from less than l=2
    {
      // shift to correct blocks
      const complex * restrict Tl = &T[lm_ind(l,0,lmax)];
      const complex * restrict P2l = &P2[lm_ind(l,0,lmax)];





      const int twicelp1 = 2*l+1;
      norml = sqrt(twicelp1)/2./sqrt(M_PI);
      const int signnegm = spinsfast_backward_sign_parity(l);

      for (mp=0; mp<=l; mp++){

        const double * restrict Delta_mp = NULL;

        // Grab the proper row (a 1-d array) of the Wigner-d Delta matrix,
        // however it has been computed.
        Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

        //     if (l==17) {
        //  printf("%d %e\n",mp,Delta_mp[0]);
        // }



        int mpmod = midx[mp];

        complex * restrict Gmp_I = &Gmm_I[mpmod*Nm];
        complex * restrict Gmp_P = &Gmm_P[mpmod*Nm];
        //     double *Delta_minusmp = &Delta[wdhp_integer_idx(l, -mp, 0)];

        // Get Delta_{mp -s} from Delta_{mp |s|}
        const double Deltamp0_norml = Delta_mp[0] * norml;
        const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_backward_sign_parity(l+mp);

        Gmp_I[midx[0]] += Delta_mp[0] * Deltamp0_norml * Tl[0];
        Gmp_P[midx[0]] += Delta_mp[0] * Deltamp2_norml * P2l[0];

        for (m=1; m<=l; m++){
          //for (m=-l; m<=l; m++){
          const double Delta_mpm = Delta_mp[m];

          //printf("%e %e\n",Delta_minusmp[m],Delta_minusmp1[m]);

          const double fact0 = (Delta_mpm * Deltamp0_norml);
          const double fact2 = (Delta_mpm * Deltamp2_norml);

          Gmp_I[midx[m]] +=  fact0*Tl[m];
          //    Gmp_I[midx[-m]] +=  fact0*Tl[-m]*signnegm;

          Gmp_P[midx[m]] +=  fact2*P2l[m];
          Gmp_P[midx[-m]] +=  fact2*P2l[-m]*signnegm;

        }

      }

    }


    // Increment Delta to next l if Risbo not precomputed
    if (l<lmax) {
      if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {
        Delta_increment_l(DeltaMethod, Deltawork);
      }
    }

  }

  // Set the phase for m' >= 0
  for (mp=0; mp<=lmax; mp++){
    int mpmod = midx[mp];
    complex *Gmp_I = &Gmm_I[mpmod*Nm];
    complex *Gmp_P = &Gmm_P[mpmod*Nm];

    //   for (m=0; m<=lmax; m++){
    for (m=-lmax; m<=lmax; m++){
      int mmod = midx[m];
      Gmp_I[mmod]*= Ito[m];// (-i)^m * (-i)^0
      Gmp_P[mmod]*= -Ito[m];// (-i)^m * (-i)^2
    }

    // really I have no clue why this is here.
    // Maybe for delta_mp-s to delta_mps repair?
    for (m=0; m<=lmax; m++){
      int mmod = midx[m];
      Gmp_I[mmod]*=spinsfast_backward_sign_parity(m);
      Gmp_P[mmod]*=spinsfast_backward_sign_parity(m);
    }
    // no clue again...
    for (m=-lmax; m<0; m++){
      int mmod = midx[m];
      Gmp_I[mmod]*= spinsfast_backward_sign_parity(mp+m);
      Gmp_P[mmod]*= spinsfast_backward_sign_parity(mp+m);
    }
  }

  /* For intensity (real field), use G_(-m')(-m) = G_m'm^*   */
  for (mp=0; mp<=lmax; mp++){
    int mpmod = midx[mp];
    int negmpmod = midx[-mp];

    complex *Gmp_I = &Gmm_I[mpmod*Nm];
    complex *Gnegmp_I = &Gmm_I[negmpmod*Nm];

    for (m=0; m<=lmax; m++){
      int mmod = midx[m];
      int negmmod = midx[-m];

      Gnegmp_I[negmmod] = creal(Gmp_I[mmod]) - I*cimag(Gmp_I[mmod]);
    }

  }


  /*  // Use symmetry G_(-m')m = (-1)^(m+s) G_m'm */
  const int sign_helper[3] = {-1,1,-1};
  const int *sign = &sign_helper[1];

  for (mp=0; mp<=lmax; mp++){
    int mpmod = midx[mp];
    int negmpmod = midx[-mp];

    complex *Gmp_I = &Gmm_I[mpmod*Nm];
    complex *Gmp_P = &Gmm_P[mpmod*Nm];

    complex *Gnegmp_I = &Gmm_I[negmpmod*Nm];
    complex *Gnegmp_P = &Gmm_P[negmpmod*Nm];

    for (m=-lmax; m<=lmax; m++){
      int mmod = midx[m];

      const int signm = sign[(m)&1];

      if (m>=0) {
        Gnegmp_I[mmod] = signm*Gmp_I[mmod];
      } else {
        Gmp_I[mmod] = signm*Gnegmp_I[mmod];
      }



      Gnegmp_P[mmod] = signm*Gmp_P[mmod];
    }
  }






  free(midx_helper);

  fftw_free(Ito_helper);
}


==> anc/spinsfast/code/spinsfast_backward_transform.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_backward.h>

void spinsfast_backward_transform(fftw_complex  *f, int Ntheta, int Nphi, int lmax, fftw_complex *Gmm) {
  // f is Ntheta by Nphi, access f[ itheta * Nphi + iphi ].
  // F is  version of f extended to the whole sphere
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // The number of theta rows in the extended version of F is 2*(Ntheta-1)
  int itheta, iphi;
  int m,mp;
  fftw_complex *F = fftw_malloc(2*(Ntheta-1)*Nphi*sizeof(fftw_complex));

  int NF = 2*(Ntheta-1)*Nphi;
  for (m=0;m<NF;m++)
    F[m] = 0;

  // copy Imm values into F;

  int Nm = 2*lmax + 1 ;
  int limit = lmax;

  if ( 2*limit+1 > Nphi   ) {
    printf("backtrans Nphi warning\n");
    limit = (Nphi-1)/2;
  }
  if ( 2*limit+1 > 2*(Ntheta-1) ) {
    printf("backtrans Ntheta warning\n");
    limit = Ntheta-3;
  }


  for (mp=0;mp<=limit;mp++) {
    for (m=0;m<=limit;m++) {

      // ++
      F[ mp * Nphi + m] = Gmm[ mp * Nm + m ] ;

      // +-
      if (m > 0)
        F[ mp * Nphi + (Nphi - m) ] =	Gmm[ mp * Nm + (Nm - m)];

      // -+
      if (mp > 0)
        F[ (2*(Ntheta-1) - mp) * Nphi + m ] = Gmm[ (Nm - mp) * Nm + m];

      // --
      if ( (mp > 0) && (m > 0) )
        F[ (2*(Ntheta-1) - mp) * Nphi + (Nphi - m) ] = Gmm[ (Nm - mp) * Nm + (Nm - m)];

    }
  }

  //    printf("Ntheta Nphi = %d %d\n",Ntheta,Nphi);
  //  printf ("dumping F status = %d\n", dump_cimage(F,2*(Ntheta-1),Nphi,"!output/eff.fits"));


  fftw_plan fftplan = fftw_plan_dft_2d( 2*(Ntheta-1),Nphi, F, F, FFTW_BACKWARD, FFTW_ESTIMATE);
  fftw_execute(fftplan);
  fftw_destroy_plan(fftplan);


  //printf ("dumping F status = %d\n", dump_cimage(F,2*(Ntheta-1),Nphi,"!output/EFF.fits"));


  for (itheta = 0; itheta < Ntheta; itheta++) {
    for (iphi = 0; iphi < Nphi; iphi++) {

      f[ itheta * Nphi + iphi ] =  F [ itheta * Nphi + iphi ];

    }
  }

  fftw_free(F);

}



void spinsfast_salm2map(fftw_complex *alm, fftw_complex *f, int s, int Ntheta, int Nphi, int lmax){
  int Nm = 2*lmax+1;
  int NGmm = Nm*Nm;

  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);
  fftw_complex *Gmm = fftw_malloc(NGmm*sizeof(fftw_complex));

  int Ntransform = 1;

  spinsfast_backward_Gmm(alm,  Ntransform, &s, lmax, Gmm, WDHP_METHOD_TN_PLANE, (void *)DeltaTN);
  spinsfast_backward_transform(f, Ntheta, Nphi, lmax, Gmm);

  wdhp_TN_helper_free(DeltaTN);
  fftw_free(Gmm);

}


==> anc/spinsfast/code/spinsfast_forward_Imm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int indx2p (int ip, int wsize) {
  return( (ip > wsize/2) ?  ip-wsize : ip );
}

int p2indx (int p, int wsize) {
  return ( ( p < 0 ) ? wsize + p : p);
}

void spinsfast_forward_Imm (fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Imm) {
  int Nmap = 1;

  spinsfast_forward_multi_Imm (f, &s, Nmap, Ntheta, Nphi, lmax,Imm);
}


void spinsfast_quadrature_weights(fftw_complex *W, int wsize) {
  fftw_complex *w = calloc(wsize, sizeof(fftw_complex)); // fourier space weights


  // Create weights
  int ip,p;
  int eo;
  for (ip=0; ip<wsize;ip++) {
    p = indx2p(ip,wsize);

    eo = abs(p % 2);
    if (p == -1) {
      w[ip] = I * M_PI/2.;
    } else if (p == 1) {
      w[ip] = - I * M_PI/2.;
    } else if ( eo == 0) {
      w[ip] = 2./(1.-p*p);
    } else {
      w[ip] = 0;
    }

  }

  fftw_plan wplan = fftw_plan_dft_1d(wsize, w, W, FFTW_BACKWARD, FFTW_ESTIMATE);
  fftw_execute(wplan);
  fftw_destroy_plan(wplan);



  /*  FILE *fp = fopen("checkwW","w"); */
  /*   for (ip=0; ip<wsize;ip++) { */
  /*     p = indx2p(ip,wsize); */

  /*     fprintf(fp,"%d %d %d %e %e %e %e\n", ip, p, abs(p % 2), creal(w[ip]), cimag(w[ip]),creal(W[ip]), cimag(W[ip]) ); */
  /*   } */
  /*   fclose(fp); */

  free(w);

}


void spinsfast_f_extend_MW(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi) {
  // Make a fourier transform of f extended to the whole sphere.
  //
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // This extends the function using the method of McEwen & Wiaux, first taking fft in phi to get f_m(theta), then extending
  // to F_m(theta) = f_m(theta) for theta <= pi and
  //    F_m(theta) = (-1)^(m+s) f_m(2pi - theta)
  //
  // This allows the function to be extended for odd values of Nphi, but I think returns numerically identical
  // results to the old method when Nphi is even.
  //

  int itheta;
  int m,im;
  int wsize = 2*(Ntheta-1);

  fftw_complex *fm = fftw_malloc(Ntheta*Nphi*sizeof(fftw_complex));
  fftw_complex *Fm = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w

  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended

  spinsfast_quadrature_weights(W, wsize);

  // First take fft in phi for each row of theta
  int rank = 1;
  int n = Nphi;
  int howmany = Ntheta;
  int dist = Nphi;
  int stride = 1;

  fftw_plan fftphiplan = fftw_plan_many_dft(rank, &n, howmany,
                                            f, &n,
                                            stride, dist,
                                            fm, &n,
                                            stride, dist,
                                            FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(fftphiplan);
  fftw_destroy_plan(fftphiplan);



  // Now loop over theta and fill in Fm to extend theta to 2pi
  int signs = pow(-1,s);
  for (itheta = 0; itheta < Ntheta; itheta++) {
    for (im=0;im<Nphi;im++) {

      m = (im <= Nphi/2) ? im : (im - Nphi); // convert index of m to m value
      int signm = pow(-1,m);

      Fm[ itheta * Nphi + im ] = creal(W[itheta]) * fm [ itheta * Nphi + im ] * norm;;
      if ( (itheta > 0) && (itheta < Ntheta) ) {
        Fm[ (wsize - itheta) * Nphi + im] = signs*signm*creal(W[wsize - itheta]) * fm[itheta * Nphi + im] * norm;
      }

    }
  }

  // Finally take fft in phi for each column of m
  rank = 1;
  n = wsize;
  howmany = Nphi;
  dist = 1;
  stride = Nphi;
  fftw_plan fftthetaplan = fftw_plan_many_dft(rank, &n, howmany,
                                              Fm, &n,
                                              stride, dist,
                                              F, &n,
                                              stride, dist,
                                              FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(fftthetaplan);
  fftw_destroy_plan(fftthetaplan);

  fftw_free(fm);
  fftw_free(Fm);
  free(W);

}


void spinsfast_f_extend_old(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi) {
  // F is complex version of f, extended to the whole sphere
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // The number of theta rows in F, the extended version of f, is 2*(Ntheta-1)
  // Extend f with F(theta > pi, phi) = (-1)^s f(2pi - theta, phi + pi)

  // finally we return the fft of F

  int itheta, iphi, opp_iphi;
  int wsize = 2*(Ntheta-1);
  int signs = pow(-1,s);

  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w

  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended

  spinsfast_quadrature_weights(W, wsize);


  for (itheta = 0; itheta < Ntheta; itheta++) {
    for (iphi = 0; iphi < Nphi; iphi++) {

      F[ itheta * Nphi + iphi ] = creal(W[itheta]) * f [ itheta * Nphi + iphi ] * norm;
      //F[ itheta * Nphi + iphi ] = 0;
      //      if ( s % 2 == 0) {
      opp_iphi = (iphi + Nphi/2) % Nphi;
      //      } else {
      //opp_iphi = iphi;
      //      }


      if ( (itheta > 0) && (itheta < Ntheta) ) {
        F[ (2*(Ntheta-1) - itheta) * Nphi + opp_iphi ] = signs*creal(W[2*(Ntheta-1) - itheta]) * f[itheta * Nphi + iphi] * norm;
        //    F[ (2*(Ntheta-1) - itheta) * Nphi + opp_iphi ] = 0;
      }

    }
  }

  fftw_plan fftplan = fftw_plan_dft_2d( wsize,Nphi, F, F, FFTW_FORWARD, FFTW_ESTIMATE);
  fftw_execute(fftplan);
  fftw_destroy_plan(fftplan);

}


void spinsfast_forward_multi_Imm (fftw_complex *f_set, int *s, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Imm_set) {
  // This function takes the fft of the theta extended map, then zero pads and reorganizes it.

  int itheta, iphi, opp_iphi;
  int m,mp,im;

  int Nm = 2*lmax + 1 ;
  int NImm = Nm*Nm;

  int wsize = 2*(Ntheta-1);

  //  fftw_complex *fm = fftw_malloc(Ntheta*Nphi*sizeof(fftw_complex));
  //  fftw_complex *Fm = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  //  fftw_complex *F2 = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  //  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w



  int imap;
  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended

  for (imap = 0;imap < Nmap;imap++) {
    fftw_complex *f = &f_set[imap*Ntheta*Nphi];

    //    spinsfast_f_extend_old(f, F, s[imap], Ntheta, Nphi);
    spinsfast_f_extend_MW(f, F, s[imap], Ntheta, Nphi);



    // copy FT to Imm
    int limit = lmax;
    fftw_complex *Imm = &Imm_set[imap*NImm];
    for (mp=0;mp<NImm;mp++) {
      Imm[mp] = 0;
    }

    if ( 2*limit+1 > Nphi   ) {
      printf("Imm: Nphi pixel warning\n");
      limit = (Nphi-1)/2;
    }
    if ( 2*limit+1 > 2*(Ntheta-1) ){
      printf("Imm: Ntheta pixel warning\n");
      limit = Ntheta-3;
    }

    for (mp=0;mp<=limit;mp++) {
      for (m=0;m<=limit;m++) {

        // ++
        Imm[ mp * Nm + m ] = F[ mp * Nphi + m];

        // +-
        if (m > 0)
          Imm[ mp * Nm + (Nm - m)] = F[ mp * Nphi + (Nphi - m) ];

        // -+
        if (mp > 0)
          Imm[ (Nm - mp) * Nm + m] = F[ (wsize - mp) * Nphi + m ];

        // --
        if ( (mp > 0) && (m > 0) )
          Imm[ (Nm - mp) * Nm + (Nm - m)] = F[ (wsize - mp) * Nphi + (Nphi - m) ];

      }
    }

  }

  fftw_free(F);
}


void spinsfast_forward_multi_Imm_oldextension (fftw_complex *f_set, int *s, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Imm_set) {
  // F is complex version of f, extended to the whole sphere
  // Works for pixelization where first ring is north pole and the last ring is the south pole
  // ie theta = itheta*pi/(Ntheta-1)
  //    phi   = iphi*pi/Nphi
  //
  // The number of theta rows in F, the extended version of f, is 2*(Ntheta-1)
  // Extend f with F(theta > pi, phi) = (-1)^s f(2pi - theta, phi + pi)

  // How is Imm indexed?

  int itheta, iphi, opp_iphi;
  int m,mp;

  int Nm = 2*lmax + 1 ;
  int NImm = Nm*Nm;
  int wsize = 2*(Ntheta-1);

  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));
  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // for real space version of w

  spinsfast_quadrature_weights(W, wsize);



  double norm =  M_PI/Nphi/(Ntheta-1);; // = 2pi/Nphi/Ntheta_extended
  // double norm = 1.0;

/*   printf("==========================================\n"); */
/*   for (mp=0;mp<8;mp++) { */
/*     for (m=0;m<8;m++) { */
/*       printf("% .2e",f[ mp * Nphi + m]); */
/*     } */
/*     printf("|  %e %e \n", creal(W[mp]),cimag(W[mp]) ); */
/*   } */

  fftw_plan fftplan = fftw_plan_dft_2d( wsize,Nphi, F, F, FFTW_FORWARD, FFTW_ESTIMATE);

  int imap;
  for (imap = 0;imap < Nmap;imap++) {
    fftw_complex *f = &f_set[imap*Ntheta*Nphi];

    int signs = pow(-1,s[imap]);

    // copy f to F
    for (itheta = 0; itheta < Ntheta; itheta++) {
      for (iphi = 0; iphi < Nphi; iphi++) {

        F[ itheta * Nphi + iphi ] = creal(W[itheta]) * f [ itheta * Nphi + iphi ] * norm;

        //      if ( s % 2 == 0) {
        opp_iphi = (iphi + Nphi/2) % Nphi;
        //      } else {
        //opp_iphi = iphi;
        //      }


        if ( (itheta > 0) && (itheta < Ntheta) ) {
          F[ (2*(Ntheta-1) - itheta) * Nphi + opp_iphi ] = signs*creal(W[2*(Ntheta-1) - itheta]) * f[itheta * Nphi + iphi] * norm;
        }

      }
    }


    /*  fp = fopen("checkF","w"); */
    /*   for (mp=0;mp<2*(Ntheta-1);mp++) { */
    /*     //  printf("%.2d ",mp); */
    /*     for (m=0;m<Nphi;m++) { */
    /*       fprintf(fp,"%d %d % .2e % .2e \n",mp,m,creal(F[ mp * Nphi + m]),cimag(F[ mp * Nphi + m])); */
    /*     } */
    /*     fprintf(fp,"\n\n"); */
    /*   } */
    /*   fclose(fp); */

    fftw_execute(fftplan);


    /*  printf("==========================================\n"); */
    /*   for (mp=0;mp<5;mp++) { */
    /*     for (m=0;m<5;m++) { */
    /*        printf("% e % e | ",creal(F[ mp * Nphi + m]),cimag(F[ mp * Nphi + m])); */
    /*     } */
    /*     printf("\n"); */
    /*   } */




    // copy FT to Imm
    int limit = lmax;
    fftw_complex *Imm = &Imm_set[imap*NImm];
    for (mp=0;mp<NImm;mp++) {
      Imm[mp] = 0;
    }

    if ( 2*limit+1 > Nphi   ) {
      printf("Imm: Nphi pixel warning\n");
      limit = (Nphi-1)/2;
    }
    if ( 2*limit+1 > 2*(Ntheta-1) ){
      printf("Imm: Ntheta pixel warning\n");
      limit = Ntheta-3;
    }

    for (mp=0;mp<=limit;mp++) {
      for (m=0;m<=limit;m++) {

        // ++
        Imm[ mp * Nm + m ] = F[ mp * Nphi + m];

        // +-
        if (m > 0)
          Imm[ mp * Nm + (Nm - m)] = F[ mp * Nphi + (Nphi - m) ];

        // -+
        if (mp > 0)
          Imm[ (Nm - mp) * Nm + m] = F[ (wsize - mp) * Nphi + m ];

        // --
        if ( (mp > 0) && (m > 0) )
          Imm[ (Nm - mp) * Nm + (Nm - m)] = F[ (wsize - mp) * Nphi + (Nphi - m) ];

      }
    }

  }

  fftw_destroy_plan(fftplan);


  free(W);
  fftw_free(F);
}


==> anc/spinsfast/code/spinsfast_forward_Jmm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

void spinsfast_forward_Jmm(fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm) {
  int Nmap = 1;
  spinsfast_forward_multi_Jmm(f, &s, Nmap, Ntheta, Nphi, lmax, Jmm);
}


void spinsfast_forward_multi_Jmm(fftw_complex *f_set, int *spins, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm_set) {

  int Nm = 2*lmax+1;
  int NImm = Nm*Nm;
  int NJmm = Nm*(lmax+1);
  fftw_complex *Imm_set = fftw_malloc(Nmap*Nm*Nm*sizeof(fftw_complex));

  spinsfast_forward_multi_Imm (f_set,spins, Nmap, Ntheta, Nphi, lmax, Imm_set);



  int imap;
  for (imap = 0; imap < Nmap; imap++) {
    int s = spins[imap];
    //   fftw_complex *f = &f_set[imap*Ntheta*Nphi];
    fftw_complex *Imm = &Imm_set[imap*NImm];
    fftw_complex *Jmm = &Jmm_set[imap*NJmm];





  int negtos =  ((s & 1) == 0) ? 1 : -1; // = (-1)^s

  int mp, m;


  //  Compute indexing helper
  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];




  for (mp=0; mp<=lmax; mp++){
    const int mpmod = midx[mp];
    const int negmpmod = midx[-mp];


    for (m=-lmax; m<=lmax; m++){
      const int mmod = midx[m];
      int negtom =  ((m & 1) == 0) ? 1 : -1; // = (-1)^m


      if (mp==0) {
        //	if ((-10 < m) && (m < 10)) printf("%d %d %d\n",m, mmod,negtom);
        Jmm[mp*Nm + mmod] = Imm[mpmod*Nm + mmod];
      } else {
        Jmm[mp*Nm + mmod] = Imm[mpmod*Nm + mmod] + negtom*negtos*Imm[negmpmod*Nm + mmod];
      }

    }
  }

  }

  fftw_free(Imm_set);

}


==> anc/spinsfast/code/spinsfast_forward_transform.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int spinsfast_forward_sign_parity(int m){
  // returns  (-1)^m,
  // = 1 if even
  // = -1 if odd.

  int eo = (m & 1);

  return( 1 - eo - eo );
}



void spinsfast_forward_transform(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork) {
  int l,m,mp;


  int Nm = 2*lmax+1;
  double norml;

  fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];

  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  int s;
  int ispin;

  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];

  int Nlm = N_lm(lmax);
  int NJmm = (lmax+1)*Nm;

  for (m=0;m<Nlm*Ntransform;m++) {
    a[m] = 0;
  }

  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  //  Main loop over multipole l
  for (l=0;l<=lmax;l++) {

    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);

        for (ispin = 0; ispin < Ntransform; ispin++) {
          s = spins[ispin];

          if (l >= abs(s)) {
            // shift to correct blocks
            complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
            fftw_complex * restrict Jmm = &Jmm_set[ispin*NJmm];


            const int twicelp1 = 2*l+1;
            norml = sqrt(twicelp1)/2./sqrt(M_PI);
            const int negtol =  spinsfast_forward_sign_parity(l); // = (-1)^l

            for (mp=0; mp<=l; mp++){
              //   int mpmod = midx[mp];
              const int negtomp =  spinsfast_forward_sign_parity(mp); // = (-1)^mp

              const int signnegm =  negtol*negtomp; // = (1-)^(l+mp)

              const double * restrict Delta_mp = NULL;

              // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
              Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

              // Get Delta_{mp s} from Delta_{mp |s|}
              const int s_sign_fudge = (s>=0) ? 1 : spinsfast_forward_sign_parity(l+mp);
              const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;

              const complex * restrict Jmp = &Jmm[mp*Nm];

              for (m=0; m<=l; m++){
                const double Delta_mpm = Delta_mp[m];

                const int mmod = midx[m];
                const int negmmod = midx[-m];

                const double fact = (Delta_mpm * Deltamps_norml);

                const complex Jmpm = Jmp[mmod];
                const complex Jmpnegm = Jmp[negmmod];

                const complex term = fact*Jmpm*signnegm;

                const complex term_negm = fact*Jmpnegm;



                /*   if (l<5) { */
                /*     printf("% d % d % d | %.3d %.3d | % e % e | % e % e | % e % e\n",l,mp,m, mmod, negmmod, fact, fact_negm, creal(Jmpm), creal(Jmpnegm), creal(term), creal(term_negm)); */

                /*   } */

                asl[m] +=  term;
                asl[-m] += term_negm;
              }


            }

          }
        }

        // Increment Delta to next l if Risbo not precomputed
        if (l<lmax) {
          if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {
            Delta_increment_l(DeltaMethod, Deltawork);
          }
        }
  }


  // Set the phases

  fftw_complex negItos[Ntransform];
  for (ispin = 0; ispin < Ntransform; ispin++) {
    s = spins[ispin];
    negItos[ispin] = cpow(-I,s);

    for (l=s;l<=lmax;l++) {
      complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];

      asl[0] /= 2;

      for (m=-l; m<=l; m++){
        asl[m] *= Itom[m]*negItos[ispin];
      }
    }
  }

  free(midx_helper);

  fftw_free(Itom_helper);
}





void spinsfast_map2salm(fftw_complex *f, fftw_complex *alm, int s, int Ntheta, int Nphi, int lmax){
  int Ntransform = 1;
  int Nm = 2*lmax+1;
  int NJmm = (lmax+1)*Nm;

  fftw_complex *Jmm = fftw_malloc(NJmm*sizeof(fftw_complex));

  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);

  //  Transform to Jmm via modified FFT
  spinsfast_forward_Jmm (f,s, Ntheta, Nphi, lmax, Jmm);

  // Transform Jmm to alm (L^3 time)
  spinsfast_forward_transform(alm,  Ntransform, &s, lmax, Jmm, WDHP_METHOD_TN_PLANE,(void *)DeltaTN );

  wdhp_TN_helper_free(DeltaTN);
  fftw_free(Jmm);
}


==> anc/spinsfast/code/spinsfast_forward_transform_eo.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int spinsfast_forward_sign_parity(int m);


void spinsfast_forward_transform_eo(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork) {
  int l,m,mp;

  printf("Split eo!\n");

  int Nm = 2*lmax+1;
  double norml;


  int s;
  int ispin;

  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];

  int Nlm = N_lm(lmax);
  int NJmm = (lmax+1)*Nm;

  for (m=0;m<Nlm*Ntransform;m++) {
    a[m] = 0;
  }

  fftw_complex *Z_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *O_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *E_ = calloc(Nm,sizeof(fftw_complex));

  fftw_complex *Z = &Z_[lmax];
  fftw_complex *O = &O_[lmax];
  fftw_complex *E = &E_[lmax];


  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  //  Main loop over multipole l
  for (l=0;l<=lmax;l++) {

    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);

        for (ispin = 0; ispin < Ntransform; ispin++) {
          s = spins[ispin];

          if (l >= abs(s)) {
            // shift to correct blocks
            complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];
            fftw_complex * restrict Jmm = &Jmm_set[ispin*NJmm];

            for (m=-l;m<=l;m++) {
              Z[m] = 0;
              O[m] = 0;
              E[m] = 0;
            }


            const int twicelp1 = 2*l+1;
            norml = sqrt(twicelp1)/2./sqrt(M_PI);
            //      const int negtol =  spinsfast_forward_sign_parity(l); // = (-1)^l


            // Zero term
            mp = 0;
            {
              const int signnegm = spinsfast_forward_sign_parity(l); // = (1-)^(l+mp)

              const double * restrict Delta_mp = NULL;

              // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
              Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

              // Get Delta_{mp s} from Delta_{mp |s|}
              const int s_sign_fudge = (s<0) ? 1 : spinsfast_forward_sign_parity(l);
              const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;

              const complex * restrict Jmp = &Jmm[mp*Nm];

              if (l<5){
                for (m=-l; m<=l; m++){
                  printf("% .2e % .2e | ",creal(Jmp[midx[m]]),cimag(Jmp[midx[m]]));
                }
                printf("\n");
              }

              for (m=0; m<=l; m++){
                const double Delta_mpm = Delta_mp[m];
                const complex Jmpm = Jmp[midx[m]];
                const complex Jmpnegm = Jmp[midx[-m]];

                const double fact = (Delta_mpm * Deltamps_norml);

                Z[m] +=  fact*Jmpm;
                Z[-m] += fact*Jmpnegm*signnegm;

                /* if (1) { */
                /*         printf("lmpm %d %d %d: Jmpm % .2e % .2e Jmp(-m) % .2e % .2e | Zm % e % e  Z(-m) % e % e\n",l,mp,m, */
                /*    creal(Jmpm),cimag(Jmpm), */
                /*    creal(Jmpnegm),cimag(Jmpnegm), */
                /*    creal(Z[m]),cimag(Z[m]), */
                /*    creal(Z[-m]),cimag(Z[-m])); */

                /* } */


              }
            }

            for (mp=1; mp<=l; mp+=2){ // Odd mp > 0
              const int signnegm = spinsfast_forward_sign_parity(l+1); // = (1-)^(l+mp)

              const double * restrict Delta_mp = NULL;

              // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
              Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

              // Get Delta_{mp s} from Delta_{mp |s|}
              const int s_sign_fudge = (s<0) ? 1 : spinsfast_forward_sign_parity(l+1);
              const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;

              const complex * restrict Jmp = &Jmm[mp*Nm];

              for (m=0; m<=l; m++){
                const double Delta_mpm = Delta_mp[m];
                const complex Jmpm = Jmp[midx[m]];
                const complex Jmpnegm = Jmp[midx[-m]];

                const double fact = (Delta_mpm * Deltamps_norml);

                O[m] +=  fact*Jmpm;
                O[-m] += fact*Jmpnegm*signnegm;
              }
            }

            for (mp=2; mp<=l; mp+=2){ // Even mp > 0
              const int signnegm = spinsfast_forward_sign_parity(l); // = (1-)^(l+mp)

              const double * restrict Delta_mp = NULL;

              // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
              Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

              // Get Delta_{mp s} from Delta_{mp |s|}
              const int s_sign_fudge = (s<0) ? 1 : spinsfast_forward_sign_parity(l);
              const double Deltamps_norml = Delta_mp[abs(s)] * norml * s_sign_fudge;

              const complex * restrict Jmp = &Jmm[mp*Nm];

              for (m=0; m<=l; m++){
                const double Delta_mpm = Delta_mp[m];
                const complex Jmpm = Jmp[midx[m]];
                const complex Jmpnegm = Jmp[midx[-m]];

                const double fact = (Delta_mpm * Deltamps_norml);

                E[m] +=  fact*Jmpm;
                E[-m] += fact*Jmpnegm*signnegm;
              }
            }

            if (1) {
              for (m=-l;m<=l;m++) {
                printf("% d % d: ",l,m);
                printf("Z % e % e | ",creal(Z[m]),cimag(Z[m]));
                printf("O % e % e | ",creal(O[m]),cimag(O[m]));
                printf("E % e % e |\n",creal(E[m]),cimag(E[m]));
              }
              printf("\n");
            }


            for (m=-l;m<=l;m++) {
              //        asl[m] = 0;
              asl[m] = Z[m] + E[m] + O[m];
            }

          } // We are now done looping over m' and m
        }   //

        // Increment Delta to next l if Risbo not precomputed
        if (l<lmax) {
          if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {
            Delta_increment_l(DeltaMethod, Deltawork);
          }
        }
  }


  // Set the phases
   fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];

  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  fftw_complex negItos[Ntransform];
  for (ispin = 0; ispin < Ntransform; ispin++) {
    s = spins[ispin];
    negItos[ispin] = cpow(-I,s);

    for (l=s;l<=lmax;l++) {
      complex * restrict asl = &a[ispin*Nlm + lm_ind(l,0,lmax)];

      asl[0] /= 2;

      for (m=-l; m<=l; m++){
        asl[m] *= Itom[m]*negItos[ispin];
      }
    }
  }

  free(midx_helper);

  fftw_free(Itom_helper);
}


==> anc/spinsfast/code/spinsfast_forward_transform_from_Imm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

void spinsfast_forward_transform_from_Imm(fftw_complex * restrict a, const int s,const int smax,const int lmax, fftw_complex * restrict Imm, int pre, void *Deltawork) {
  int l,m,mp;


  int Nm = 2*lmax+1;
  double norml;

  fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];

  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  fftw_complex negItos = cpow(-I,s);

  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];

  int N = N_lm(lmax);

  for (m=0;m<N;m++) {
    a[m] = 0;
  }


  wdhp *aDelta = NULL;

  // If Delta not precomputed, initialize it here
  if (pre == 0) {
    aDelta = (wdhp *)Deltawork;
    wdhp_reset(aDelta);
    for (l=0;l<s;l++) {
      if (l<lmax) wdhp_jplus1(aDelta);
    }
  }

  for (l=s;l<=lmax;l++) {
    complex * restrict asl = &a[lm_ind(l,0,lmax)];

    // if precomputed, grab the correct block from the precomputed matrix
    const double * restrict Deltal = NULL;
    if (pre == 1) Deltal = &((double *)Deltawork)[wdhp_integer_idx(l, 0, 0)];


    const int twicelp1 = 2*l+1;
    norml = sqrt(twicelp1)/2./sqrt(M_PI);

    for (mp=-l; mp<=l; mp++){
      int mpmod = midx[mp];

      const double * restrict Delta_mp = NULL;

      // Grab the proper row of the Wigner-d Delta matrix, on-fly or precomputed
      if (pre == 0) Delta_mp = wdhp_integer_getrow(aDelta,mp);
      else Delta_mp = &Deltal[mp*twicelp1];


      const double Deltamps_norml = Delta_mp[-s] * norml;

      complex * restrict Imp = &Imm[mpmod*Nm];

      for (m=-l; m<=l; m++){
        const int mmod = midx[m];
        const double Delta_mpm = Delta_mp[m];

        const double fact = (Delta_mpm * Deltamps_norml);

        const complex Impm = Imp[mmod];
        const complex term = fact*Impm;

        asl[m] +=  term;

      }

    }

    // Increment Delta to next l if not precomputed
    if ( (pre==0) && (l<lmax) ) wdhp_jplus1(aDelta);
  }

  //wdhp_free(aDelta);

  // Set the phase
  for (l=s;l<=lmax;l++) {
    complex * restrict asl = &a[lm_ind(l,0,lmax)];
    for (m=-l; m<=l; m++){
      asl[m] *= Itom[m]*negItos;
    }
  }

  free(midx_helper);

  fftw_free(Itom_helper);
}


==> anc/spinsfast/code/spinsfast_forward_transform_iqu2alm.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <spinsfast_forward.h>

int spinsfast_forward_sign_parity(int m);

int isOdd(int l) {
  return(l&1);
}


void spinsfast_forward_transform_iqu2alm(fftw_complex * restrict T,fftw_complex * P2,const int lmax, fftw_complex * restrict Jmm_I, fftw_complex * restrict Jmm_P, int DeltaMethod, void *Deltawork) {
  int l,m,mp;
  //
  //  T, P2 are the output harmonics
  //
  //  T is the spin=0 transform based on Jmm_I
  //  Jmm_I is Jmm computed from the intensity map
  //
  //  P2 is the spin=2 transform based on Jmm_P
  //  Jmm_P is Jmm computed from the map of P = Q+iU
  //
  //  E/B harmonics can be computed from P2

  int Nm = 2*lmax+1;
  double norml;


  int *midx_helper = calloc(Nm,sizeof(int));
  for (m=-lmax; m<=lmax; m++){
    midx_helper[m+lmax] = (Nm + m) % Nm;
  }
  int * restrict midx = &midx_helper[lmax];

  int Nlm = N_lm(lmax);
  //  int NJmm = (lmax+1)*Nm;

  for (m=0;m<Nlm;m++) {
    T[m] = 0;
    P2[m] = 0;
  }

  fftw_complex *ZI_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *OI_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *EI_ = calloc(Nm,sizeof(fftw_complex));

  fftw_complex *ZI = &ZI_[lmax];
  fftw_complex *OI = &OI_[lmax];
  fftw_complex *EI = &EI_[lmax];

  fftw_complex *ZP_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *OP_ = calloc(Nm,sizeof(fftw_complex));
  fftw_complex *EP_ = calloc(Nm,sizeof(fftw_complex));

  fftw_complex *ZP = &ZP_[lmax];
  fftw_complex *OP = &OP_[lmax];
  fftw_complex *EP = &EP_[lmax];

  // Set up Wigner Deltas
  // If Delta not precomputed, initialize it here
  Delta_initialize(DeltaMethod,Deltawork);


  //  Main loop over multipole l
  for (l=0;l<=lmax;l++) {

    // For supported methods, grab or compute the l-plane of Delta matrix
    const double * restrict Deltal = NULL;
    Delta_getplane(DeltaMethod, Deltawork, Deltal, l);

    complex * restrict Tl = &T[lm_ind(l,0,lmax)];
    complex * restrict P2l = &P2[lm_ind(l,0,lmax)];

    for (m=-l;m<=l;m++) {
      ZI[m] = 0;
      OI[m] = 0;
      EI[m] = 0;
      ZP[m] = 0;
      OP[m] = 0;
      EP[m] = 0;
    }


    const int twicelp1 = 2*l+1;
    norml = sqrt(twicelp1)/2./sqrt(M_PI);
    //      const int negtol =  spinsfast_forward_sign_parity(l); // = (-1)^l


    // Zero term
    mp = 0;
   {
      const int signnegm = spinsfast_forward_sign_parity(l); // = (-1)^(l+mp)

      const double * restrict Delta_mp = NULL;

      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

      // Get Delta_{mp -s} from Delta_{mp |s|}
      const double Deltamp0_norml = Delta_mp[0] * norml;
      const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_forward_sign_parity(l);


      const complex * restrict Jmp_I = &Jmm_I[mp*Nm];
      const complex * restrict Jmp_P = &Jmm_P[mp*Nm];

      // Intensity, mp=0  (can skip by two)
      if (!isOdd(l)) { for (m=0; m<=l; m+=2){
        const double Delta_mpm = Delta_mp[m];
        const complex Jmpm_I = Jmp_I[midx[m]];
        //	const complex Jmpnegm_I = Jmp_I[midx[-m]];
        const double fact0 = (Delta_mpm * Deltamp0_norml);

        ZI[m] +=  fact0*Jmpm_I;
        //	ZI[-m] += fact0*Jmpnegm_I*signnegm;

      }
      }

      // Polarization, mp = 0;
      if (l>=2)
        for (m=0; m<=l; m++){
          const double Delta_mpm = Delta_mp[m];
          const complex Jmpm_P = Jmp_P[midx[m]];
          const complex Jmpnegm_P = Jmp_P[midx[-m]];
          const double fact2 = (Delta_mpm * Deltamp2_norml);

          ZP[m] +=  fact2*Jmpm_P;
          ZP[-m] += fact2*Jmpnegm_P*signnegm;
        }
    }


      for (mp=1; mp<=l; mp+=2){ // Odd mp > 0
        const int signnegm = spinsfast_forward_sign_parity(l+1); // = (-1)^(l+mp)

      const double * restrict Delta_mp = NULL;

      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

      // Get Delta_{mp -s} from Delta_{mp |s|}
      const double Deltamp0_norml = Delta_mp[0] * norml;
      const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_forward_sign_parity(l+1);

      const complex * restrict Jmp_I = &Jmm_I[mp*Nm];
      const complex * restrict Jmp_P = &Jmm_P[mp*Nm];

      // I, mp odd
     if (isOdd(l)) {  for (m=0; m<=l; m++){
        const double Delta_mpm = Delta_mp[m];
        const complex Jmpm_I = Jmp_I[midx[m]];
        //	const complex Jmpnegm_I = Jmp_I[midx[-m]];

        const double fact0 = (Delta_mpm * Deltamp0_norml);

        OI[m] +=  fact0*Jmpm_I;
        //	OI[-m] += fact0*Jmpnegm_I*signnegm;
      }
     }

      // P, mp odd
      if (l>=2)
        for (m=0; m<=l; m++){
          const double Delta_mpm = Delta_mp[m];
          const complex Jmpm_P = Jmp_P[midx[m]];
          const complex Jmpnegm_P = Jmp_P[midx[-m]];

          const double fact2 = (Delta_mpm * Deltamp2_norml);

          OP[m] +=  fact2*Jmpm_P;
          OP[-m] += fact2*Jmpnegm_P*signnegm;
        }
    }



      for (mp=2; mp<=l; mp+=2){ // Even mp > 0
      const int signnegm = spinsfast_forward_sign_parity(l); // = (-1)^(l+mp)

      const double * restrict Delta_mp = NULL;

      // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
      Delta_mp = Delta_getrow( DeltaMethod, Deltawork, Deltal, l,twicelp1, mp);

      // Get Delta_{mp -s} from Delta_{mp |s|}
      const double Deltamp0_norml = Delta_mp[0] * norml;
      const double Deltamp2_norml = Delta_mp[2] * norml * spinsfast_forward_sign_parity(l);

      const complex * restrict Jmp_I = &Jmm_I[mp*Nm];
      const complex * restrict Jmp_P = &Jmm_P[mp*Nm];

      // I, even mp > 0
    if (!isOdd(l)) {   for (m=0; m<=l; m++){
        const double Delta_mpm = Delta_mp[m];
        const complex Jmpm_I = Jmp_I[midx[m]];
        //	const complex Jmpnegm_I = Jmp_I[midx[-m]];
        const double fact0 = (Delta_mpm * Deltamp0_norml);


        EI[m] +=  fact0*Jmpm_I;
        //	EI[-m] += fact0*Jmpnegm_I*signnegm;
      }
    }

      // P, even mp > 0
      if (l>=2)
        for (m=0; m<=l; m++){
          const double Delta_mpm = Delta_mp[m];
          const complex Jmpm_P = Jmp_P[midx[m]];
          const complex Jmpnegm_P = Jmp_P[midx[-m]];
          const double fact2 = (Delta_mpm * Deltamp2_norml);

          EP[m] +=  fact2*Jmpm_P;
          EP[-m] += fact2*Jmpnegm_P*signnegm;
        }
    }


    if (0) {
      for (m=-l;m<=l;m++) {
        printf("I| % d % d: ",l,m);
        printf("Z % e % e | ",creal(ZI[m]),cimag(ZI[m]));
        printf("O % e % e | ",creal(OI[m]),cimag(OI[m]));
        printf("E % e % e |\n",creal(EI[m]),cimag(EI[m]));
      }
      printf("\n");
    }
    if (0) {
      for (m=-l;m<=l;m++) {
        printf("P| % d % d: ",l,m);
        printf("Z % e % e | ",creal(ZP[m]),cimag(ZP[m]));
        printf("O % e % e | ",creal(OP[m]),cimag(OP[m]));
        printf("E % e % e |\n",creal(EP[m]),cimag(EP[m]));
      }
      printf("\n");
    }

    // Collect even and odd terms
    for (m=0;m<=l;m++) {
      Tl[m] = ZI[m] + EI[m] + OI[m];
      Tl[-m] =  spinsfast_forward_sign_parity(m)*(creal(Tl[m]) - I*cimag(Tl[m]));
    }

    for (m=-l;m<=l;m++) {
      P2l[m] = ZP[m] + EP[m] + OP[m];
    }

    // We are now done looping over m' and m
    //

    // Increment Delta to next l if Risbo not precomputed
    if (l<lmax) {
      if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {
        Delta_increment_l(DeltaMethod, Deltawork);
      }
    }
  }


  // Set the phases
  fftw_complex *Itom_helper = fftw_malloc(Nm*sizeof(complex));
  fftw_complex *Itom = &Itom_helper[lmax];

  for (m=-lmax; m<=lmax; m++){
    Itom[m] = cpow(I,m);
  }

  for (l=0;l<=lmax;l++) {
    complex * restrict Tl = &T[lm_ind(l,0,lmax)];
    //   complex * restrict El = &E[lm_ind(l,0,lmax)];
    //   complex * restrict Bl = &B[lm_ind(l,0,lmax)];
    complex * restrict P2l = &P2[lm_ind(l,0,lmax)];

    // Tl[0] /= 2;  // This is not a problem because we don't use [-m] terms
    P2l[0] /= 2;  // Here we add in the [-m] term, thus double counting m=0

    for (m=-l; m<=l; m++){
      Tl[m] *= Itom[m];  // (-i)^m * (-i)^0
      P2l[m] *= -Itom[m]; // (-i)^m * (-i)^2
    }
  }


  free(midx_helper);

  fftw_free(Itom_helper);

  free(ZI_);  free(OI_);  free(EI_);
  free(ZP_);  free(OP_);  free(EP_);

}


==> anc/spinsfast/code/wigner_d_halfpi_Risbo.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

// closely based on algorithm of Risbo, journal of geodesy (1996) 70:383-396
#include <wigner_d_halfpi.h>


void wdhp_free(wdhp *wd) {
  free(wd->d);
  free(wd->dd);
  free(wd->sqt);
  free(wd);
}


wdhp *wdhp_alloc(double jmax) {
  int i;
  wdhp *wd = calloc(1,sizeof(wdhp));

  // compute size of d and aux. array dd, allocate and initialize to zero
  wd->nmax = 2*(jmax+1)+1;

  wd->d = calloc(wd->nmax*wd->nmax,sizeof(double));
  wd->dd = calloc(wd->nmax*wd->nmax,sizeof(double));

  wd->sqt = calloc(wd->nmax,sizeof(double));
  // precompute square roots
  for (i=0;i<wd->nmax;i++){
    wd->sqt[i] = sqrt(i);
  }


  return(wd);
}

void wdhp_reset(wdhp *wd) {
  int i;

  for (i=0;i<wd->nmax*wd->nmax;i++){
    wd->d[i] = 0;
  }
  for (i=0;i<wd->nmax*wd->nmax;i++){
    wd->dd[i] = 0;
  }

  // initialize j=0
  wd->d[0] = 1;
  wd->j = 0;
  wd->twicej = 0;
  wd->n = wd->twicej+1;

}

wdhp *wdhp_init(double jmax) {

  wdhp *wd = wdhp_alloc(jmax);
  wdhp_reset(wd);

  return(wd);
}

void wdhp_jplushalf(wdhp *wd) {
  // compute d matrix for the next half step in j
  int i,k;
  wd->twicej += 1;
  wd->j = wd->twicej/2.0;

  int twicej = wd->twicej;
  int n = wd->n;
  int n1 = twicej + 1;
  wd->n = n1;
  // use n for old d, n1 for dd and new d

  double * restrict dd = wd->dd;
  double * restrict d = wd->d;
  double dval;

  //  double p = M_SQRT1_2;
  //  double q = wd->q;
  //  double pc = wd->pc;
  //  double qc = wd->qc;

  if (twicej == 1) {
    // treat j=1/2 as special case
    d[0*n1 + 0] = M_SQRT1_2;
    d[0*n1 + 1] = M_SQRT1_2;
    d[1*n1 + 0] = -M_SQRT1_2;
    d[1*n1 + 1] = M_SQRT1_2;
  } else {


    int N = (n1)*(n1);
    // Clear out old dd array
    //memset(dd,0,N*sizeof(double));
    for (i=0;i<N;i++) {
      dd[i] = 0;
    }

    // Compute new dd array from old d array
    //  Because of the symmetries of the d(pi/2), we only have to loop over 1/8th of the array.
    //  Below we fill in the rest from the symmetries.
    int jp1 = twicej/2+1;
    double sqrthalf_by_twicej = M_SQRT1_2/twicej;
    double dval_sqrthalf_by_twicej;

    for (i=0;i<jp1;i++) {

      double sqrt_twicejminusi = wd->sqt[wd->twicej - i];
      double sqrt_ip1 = wd->sqt[i+1];
      int klimit = i+2;//((i+2)<jp1) ? i+2 : jp1;

      double * restrict di = &d[i*n];
      double * restrict ddi = &dd[i*n1];
      double * restrict ddip1 = &dd[(i+1)*n1];


      for (k=0;k<klimit;k++) {  // limited to below the diagonal
        double sqrt_twicejminusk = wd->sqt[twicej - k];
        int kp1 = k+1;
        double sqrt_kp1 = wd->sqt[kp1];
        dval = di[k];
        //	printf("dval = %e\n",dval);
        dval_sqrthalf_by_twicej = dval * sqrthalf_by_twicej;
        //	printf("dval sqrt(0.5) / 2j = %e\n",dval_sqrthalf_by_twicej);
        //	printf("sqrt_twicejminusk = %e\n",sqrt_twicejminusk);

        ddi[k] += ( sqrt_twicejminusi *
                    sqrt_twicejminusk *
                    dval_sqrthalf_by_twicej );
        ddip1[k] -= ( sqrt_ip1 *
                      sqrt_twicejminusk *
                      dval_sqrthalf_by_twicej );
        ddi[kp1] += ( sqrt_twicejminusi *
                      sqrt_kp1 *
                      dval_sqrthalf_by_twicej );
        ddip1[kp1] += ( sqrt_ip1 *
                        sqrt_kp1 *
                        dval_sqrthalf_by_twicej );

        //	printf("dd[0] = %e\n",dd[0]);
      }
    }


    //    for (i=0;i<N;i++) {
    //   d[i] = 0;
    // }

    int ilimit = (twicej+2)/2;
    int twicejp1 = twicej+1;

    int twicejminusk;
    int twicejminusi;
    int signi,signimk,sign2jmk;

    // Set up sign array w/
    //    sign[-1] = -1
    //    sign[0] = 1
    //    sign[1] = -1
    // Then (-1)^n = sign[n%2]
    // or   (-1)^n = sign[n&1]
    const int const signhelp[3] = {-1,1,-1};
    const int const *sign = &signhelp[1];

    // Copy dd array to d, using the symmetries.
    //  This took forever to figure out.
    for (i=0;i<ilimit;i++) {
      twicejminusi = twicej-i;
      signi = sign[i & 1];

      double * restrict di = &d[i*n1];
      double * restrict ddi = &dd[i*n1];
      double * restrict d2jmi = &d[(twicejminusi)*n1];

      for (k=0;k<=i;k++) {
        twicejminusk = twicej - k;
        dval = ddi[k];
        signimk = sign[(i-k) & 1];
        sign2jmk = sign[twicejminusk & 1];
        int kn1 = k*n1;

        di[k] = dval;
        d2jmi[(twicejminusk)] = signimk * dval;

        d[kn1+i] = signimk * dval;
        d[(twicejminusk)*n1+(twicejminusi)] = dval;
      }

      if (i < twicejp1/2) {
        for (k=0;k<=i;k++) {
          twicejminusk = twicej - k;
          dval = ddi[k];
          //    signimk = sign[(i-k) & 1];
          sign2jmk = sign[twicejminusk & 1];
          int kn1 = k*n1;

          // upper right quadrant
          d[kn1+(twicejminusi)] = signi * dval; // upper left triangle
          di[twicejminusk] = signi * dval; // lower right triangle inc. diagonal

          // lower left quadrant
          d2jmi[k] = sign2jmk * dval; //upper left triangle
          d[(twicejminusk)*n1 + i] = sign2jmk * dval;// lower right triangle inc diagonal
        }
      }
    }



  }

}



void wdhp_jplus1(wdhp *wd){
  // compute d matrix for the next whole step in j

  wdhp_jplushalf(wd);
  wdhp_jplushalf(wd);
}

inline double wdhp_getj(wdhp *wd) {
  return(wd->twicej/2.0);
}

inline double wdhp_get(wdhp *wd, double m1, double m2){
  // returns d^j_{m1 m2} from precomputed wd structure
  int i,k;

  i = (int) (wd->j + m1);
  k = (int) (wd->j + m2);

  //  printf("\tik = %d %d\n",i,k);

  return(wd->d[i*wd->n+k]);
}


inline double wdhp_integer_get(wdhp *wd, int m1, int m2) {

  int j = wd->j;

  int i = j + m1;
  int k = j + m2;

  return( wd->d[i*wd->n+k] );
}

inline double *wdhp_integer_getrow(wdhp *wd, int m1) {

  int j = wd->j;

  int i = j + m1;

  return( &(wd->d[i*wd->n+j]) );

}



int wdhp_integer_idx(int l, int m1, int m2) {
  // returns the index for a Delta matrix, when the matrix has incremented m2s.

  int i = l+m1;
  int k = l+m2;


  // loff returns the sum of (2l+1)^2
/*   int lp1 = l+1; */
   int twicel = 2*l;
   int twicelp1 = twicel+1;
/*   int twicelp1_lp1 = lp1*twicelp1; */

/*   int loff = twicel* twicelp1_lp1/3 + twicelp1_lp1; */


  int lm1 = l-1;
  int twicelm1 = 2*lm1;
  int twicelm1p1 = twicelm1+1;
  int twicelm1p1_l = l*twicelm1p1;

  int loff = twicelm1* twicelm1p1_l/3 + twicelm1p1_l;

  // printf("l=%d loff=%d\n",l,loff);

  return(loff + i*twicelp1 + k );
}

int wdhp_integer_N(int lmax) {
  // number of entries in all matrices up to lmax

  return( wdhp_integer_idx(lmax+1, -lmax-1, -lmax-1) );

}

double *wdhp_integer_precompute(int lmax) {

  double *Delta = calloc(wdhp_integer_N(lmax),sizeof(double));
  wdhp *wdhp_Delta = wdhp_init(lmax);
  int l,mp,m;

  for (l=0;l<=lmax;l++) {

    for (mp=-l;mp<=l;mp++) {
      for (m=-l;m<=l;m++) {
        Delta[wdhp_integer_idx(l,mp,m)] = wdhp_integer_get(wdhp_Delta,mp,m);
      }
    }

    if (l<lmax) wdhp_jplus1(wdhp_Delta);
  }

  wdhp_free(wdhp_Delta);

  return(Delta);
}


==> anc/spinsfast/code/wigner_d_halfpi_TN.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <wigner_d_halfpi_TN.h>




//inline
int wdhp_lmind_pos(int l,int m){
  return((l*(l+1))/2 + m);
}


//inline
int wdhp_sign_parity(int m){
  // returns  (-1)^m,
  // = 1 if even
  // = -1 if odd.

  int eo = (m & 1);

  return( 1 - eo - eo );
}


FPTYPE wdhp_get_ll0(int l) {

  FPTYPE D = 1.0;
  int lp;

  for (lp = 1;lp<=l; lp++) {
    FPTYPE fact = -sqrtl( 1.0 - 1.0/(2*lp) );
    D *= fact;

    //  printf("fact = %e D = %e\n",fact,D);
  }

  return(D);

}



FPTYPE wdhp_get_llm(int l,int m) {

  FPTYPE D =  wdhp_get_ll0(l-m); // Returns Delta^(l-m)_{(l-m) 0}

  int lp, mp;

  // printf("%d %d 0 : %e\n", l-m,l-m,D);

  for (mp=1;mp<=m;mp++) {
    lp = l-m+mp;


    FPTYPE ool = 1.0/lp;
    FPTYPE mol = mp/(FPTYPE)lp;

    FPTYPE fact = sqrtl( (1-0.5*ool) / ( (1+mol)*(1+mol-ool) ));

    //  FPTYPE fact = sqrtl( (lp/2.0)*(2*lp-1)/(FPTYPE)((lp+mp)*(lp+mp-1)) );

    //     printf("%d %d | %d %d | ",l,m,lp,mp);  printf("ool = %e mol = %e | ",(double)ool,(double)mol);       printf("fact = %e\n",(double)fact);

    D *=fact;
  }

  return(D);
}


void wdhp_get_all_llm(int lmax,FPTYPE *D_all_llm) {
  int l, m, i;

  for (l=0;l<=lmax;l++) {
    for (m=0;m<=l;m++){
      i = wdhp_lmind_pos(l,m);

      D_all_llm[i] = wdhp_get_llm(l,m);
    }
  }

}


void wdhp_get_all_llm2(int lmax,FPTYPE *D_all_llm, FPTYPE *sqt, FPTYPE *invsqt) {

  int l, ll0;


  //////
  //
  // Fill in all Delta_^l_l0
  //
  ///////


  FPTYPE D = 1.0;
  ll0 = wdhp_lmind_pos(0,0);
  D_all_llm[ll0] = D;

  for (l=1;l<=lmax;l++) {
    ll0 = wdhp_lmind_pos(l,0);

    int twol = 2*l;
    FPTYPE fact = -sqt[twol-1]*invsqt[twol];
    D *= fact;

    D_all_llm[ll0] = D;
  }

  ///////
  //
  //  Trace down diagonals to fill out llm
  //
  ////////
  int lp;
  int m,llm;

  for (lp=0;lp<=lmax;lp++) {
    ll0 = wdhp_lmind_pos(lp,0);

    D = D_all_llm[ll0];

    for (m=1;lp+m<=lmax;m++) {
      l = lp + m;


      int lplusm = l+m;
      int n1 = l*(2*l-1);
      int n2 = lplusm*(lplusm-1);

      FPTYPE fact = sqt[n1]*invsqt[n2]*M_SQRT1_2l;
      //     printf("%d %d %d %d %e\n",l,m,n1,n2,(double)fact);

      D *= fact;

      llm = wdhp_lmind_pos(l,m);
      D_all_llm[llm] = D;
    }

  }


}


FPTYPE *wdhp_init_sqt(int lmax) {

  int N = 4*(lmax+1)*(lmax+1);

  FPTYPE *sqt = calloc(N+1,sizeof(FPTYPE));

  int i;

  for (i=0;i<=N;i++) {
    sqt[i] = sqrtl((FPTYPE)i);
  }

  return(sqt);
}

FPTYPE *wdhp_init_invsqt(int lmax, FPTYPE *sqt) {

  int N = 4*(lmax+1)*(lmax+1);

  FPTYPE *invsqt = calloc(N+1,sizeof(FPTYPE));

  int i;

  for (i=0;i<=N;i++) {
    invsqt[i] = 1.0/sqt[i];
  }

  return(invsqt);
}



//inline
FPTYPE wdhp_rowrecurs_coef1(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt){
  int n = (l-m1)*(l+m1+1);

  // FPTYPE invs = ;

  return( 2*m2*invsqt[n] );
}

//inline
FPTYPE wdhp_rowrecurs_coef2(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt){

  int lminusm1 = l-m1;
  int lplusm1 = l+m1;

  int n1 = (lminusm1 - 1)*( lplusm1 + 2);
  int n2 = lminusm1 *(lplusm1 + 1);

  return( sqt[n1]*invsqt[n2]);

}


//inline
FPTYPE wdhp_rowrecurs(FPTYPE D1, FPTYPE D2, int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt){
  // D1 = D^l_{(m1+1)(m2)}
  // D2 = D^l_{(m1+2)(m2)}

  FPTYPE c1 = wdhp_rowrecurs_coef1(l,m1,m2,sqt,invsqt);
  FPTYPE c2 = wdhp_rowrecurs_coef2(l,m1,m2,sqt,invsqt);

  //  printf("m1 m2 %d %d | D1 D2 = % e % e | c1 c2 % e % e\n",m1,m2,(double)D1,(double)D2,(double)c1,(double)c2);

  return( c1*D1-c2*D2 );
}


FPTYPE wdhp_get_lm1m2_pos(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt) {

  FPTYPE D, D1, D2;

  D1 =  wdhp_get_llm(l,m2);
  D2 = 0;

  int mp;

  D = D1;
  for (mp = l-1; mp>=m1; mp--) {

    D =  wdhp_rowrecurs(D1,D2,l,mp,m2, sqt,invsqt);

    D2 = D1;
    D1 = D;
  }

  return(D);
}


void wdhp_get_col_pos(int l,int m2, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Dcol) {
  //
  //  Upon completion Dcol[m1] = D^l_{m1 m2}
  //


  FPTYPE D1, D2;

  D1 = D_all_llm[wdhp_lmind_pos(l,m2)];
  D2 = 0;

  int m1 = l;

  Dcol[l] = D1;
  for (m1 = l-1; m1>=0; m1--) {

    Dcol[m1] =  wdhp_rowrecurs(D1,D2,l,m1,m2, sqt,invsqt);

    D2 = D1;
    D1 = Dcol[m1];
  }

}





void wdhp_get_row_pos(int l,int m1, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Drow) {
  //
  // Upon completion Drow[m2] = D^l_{m1 m2}
  //

  FPTYPE D,D1, D2;

  D1 = D_all_llm[wdhp_lmind_pos(l,m1)];
  D2 = 0;

  int m2 = l;

  // D contains the column D^l {... m1}
  // Drow contains the transposed row, D^l {m1 ...}
  D = D1;
  Drow[m2] = wdhp_sign_parity(m1+m2)*D;

  for (m2 = l-1; m2>=0; m2--) {

    D =  wdhp_rowrecurs(D1,D2,l,m2,m1, sqt,invsqt);
    Drow[m2] = wdhp_sign_parity(m1+m2)*D;

    D2 = D1;
    D1 = D;
  }

}

void wdhp_get_quarter_plane2(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D) {
  //
  //  Upon completion D[m1*(l+1)+m2] = D^l_{m1 m2}
  //  for m1,m2 >= 0.

  FPTYPE D0,D1, D2;

  int m1, Nm=l+1;
  for (m1 = l-1; m1>=0; m1--) {
    D1 = D_all_llm[wdhp_lmind_pos(l,m1)];
    D2 = 0;

    int m2 = l;

    // D contains the column D^l {... m1}
    // Drow contains the transposed row, D^l {m1 ...}
    D0 = D1;
    D[m1*Nm+m2] = wdhp_sign_parity(m1+m2)*D1;
    D[m2*Nm+m1] = D1;

    for (m2 = l-1; m2>=m1; m2--) {

      D0 =  wdhp_rowrecurs(D1,D2,l,m2,m1, sqt,invsqt);
      D[m1*Nm+m2] = wdhp_sign_parity(m1+m2)*D0;
      D[m2*Nm+m1] = D0;

      D2 = D1;
      D1 = D0;
    }

  }
}



void wdhp_get_quarter_plane(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D) {
  //
  //  Upon completion D[m1*(l+1)+m2] = D^l_{m1 m2}
  //  for m1,m2 >= 0.

  FPTYPE D0,D1, D2;
  int m2;
  int Nm = l + 1;

  for (m2 = 0; m2 <= l; m2++) {
    D1 = D_all_llm[wdhp_lmind_pos(l,m2)];
    D2 = 0;

    int m1 = l;

    D[m1*Nm+m2] = D1;
    D[m2*Nm+m1] = wdhp_sign_parity(m1+m2)*D1;

    for (m1 = l-1; m1>=m2; m1--) {

      D0 = wdhp_rowrecurs(D1,D2,l,m1,m2, sqt,invsqt);
      D[m1*Nm+m2] = D0;
      D[m2*Nm+m1] = wdhp_sign_parity(m1+m2)*D0;


      D2 = D1;
      D1 = D0;
    }

  }
}




FPTYPE wdhp_get_lm1m2_pos2(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt) {

  int bigm,lilm,sign = 1;

  if (m1>m2) {
    lilm = m2;
    bigm = m1;
    sign = wdhp_sign_parity(m1+m2);
    //  printf("flippers\n");
  } else {
    lilm = m1;
    bigm = m2;
  }

  return( sign*wdhp_get_lm1m2_pos(l,lilm,bigm,sqt,invsqt) );
}



wdhp_TN_helper *wdhp_TN_helper_init(int lmax){
  wdhp_TN_helper *w = calloc(1,sizeof(wdhp_TN_helper));

  w->lmax = lmax;
  w->sqt = wdhp_init_sqt(lmax);
  w->invsqt = wdhp_init_invsqt(lmax,w->sqt);
  w->D_all_llm = calloc((lmax+1)*(lmax+2)/2,sizeof(FPTYPE));

  //wdhp_get_all_llm(lmax,w->D_all_llm);
  wdhp_get_all_llm2(lmax,w->D_all_llm,w->sqt,w->invsqt);

  w->Dwork = calloc((lmax+1)*(lmax+1),sizeof(FPTYPE));

  return(w);
}



void wdhp_TN_helper_free(wdhp_TN_helper *w) {
  free( w->Dwork );
  free( w->D_all_llm );
  free( w->invsqt );
  free( w->sqt );
  free( w );
}


==> anc/spinsfast/code/wigner_d_halfpi_methods.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <wigner_d_halfpi.h>

void Delta_initialize(int DeltaMethod,void * Deltawork) {
 // If Delta not precomputed, initialize it here
  if (DeltaMethod == WDHP_METHOD_RISBO) {
    wdhp_reset((wdhp *)Deltawork);
  } else if (DeltaMethod == WDHP_METHOD_TN) {

  } else if (DeltaMethod == WDHP_METHOD_TN_PLANE) {

  }
}



void Delta_getplane( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l) {

  // For supported methods, grab or compute the l-plane of Delta matrix
  if (DeltaMethod == WDHP_METHOD_RISBO_PRECOMPUTE) {
    Deltal = &((double *)Deltawork)[wdhp_integer_idx(l, 0, 0)];
  } else if (DeltaMethod == WDHP_METHOD_TN_PLANE) {
    wdhp_get_quarter_plane(l, ((wdhp_TN_helper *)Deltawork)->sqt, ((wdhp_TN_helper *)Deltawork)->invsqt, ((wdhp_TN_helper *)Deltawork)->D_all_llm, ((wdhp_TN_helper *)Deltawork)->Dwork);
  }


}




double *Delta_getrow( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l,int twicelp1, int mp) {

  double *Delta_mp = NULL;

  // Grab/compute the mp row (a 1-d array) of the Wigner-d Delta matrix.
  if (DeltaMethod == WDHP_METHOD_RISBO) {
    Delta_mp = wdhp_integer_getrow((wdhp *)Deltawork,mp);
  } else if (DeltaMethod == WDHP_METHOD_RISBO_PRECOMPUTE) {
    Delta_mp = &Deltal[mp*twicelp1];
  } else if (DeltaMethod == WDHP_METHOD_TN) {
    wdhp_get_row_pos(l,mp, ((wdhp_TN_helper *)Deltawork)->sqt, ((wdhp_TN_helper *)Deltawork)->invsqt, ((wdhp_TN_helper *)Deltawork)->D_all_llm, ((wdhp_TN_helper *)Deltawork)->Dwork);
    Delta_mp = ((wdhp_TN_helper *)Deltawork)->Dwork;
  } else if (DeltaMethod == WDHP_METHOD_TN_PLANE) {
    Delta_mp = &(((wdhp_TN_helper *)Deltawork)->Dwork[mp*(l+1)]);
  }

  return(Delta_mp);
}







void Delta_increment_l( int DeltaMethod, void * Deltawork) {

  // Increment Delta to next l if Risbo not precomputed
  if ( (DeltaMethod==WDHP_METHOD_RISBO) ) {
    wdhp_jplus1((wdhp *)Deltawork);
  }

}


==> anc/spinsfast/conda/build.sh <==
# This script should be general enough to be used directly (from the top-level
# directory), but is primarily intended for use by conda-build.

# Conda used to set the `INCLUDE_PATH` variable, but that has changed
# <https://github.com/conda/conda-build/issues/509>, so the following line no
# longer works:
#
#   export C_INCLUDE_PATH=$INCLUDE_PATH
#
# However, according to @groutr on github, we simply need to use
# `$PREFIX/include` in its place.  To keep this script working for at least
# some other purposes, we'll just test for the presence of `$PREFIX`, and
# otherwise fall back to the original version:

if [ -z ${PREFIX+x} ]; then
    export C_INCLUDE_PATH=$INCLUDE_PATH
else
    export C_INCLUDE_PATH=$PREFIX/include
fi

python python/setup.py install


==> anc/spinsfast/conda/meta.yaml <==
package:
  name: spinsfast
  version: 104.1

source:
  git_url: https://github.com/moble/spinsfast.git

build:
  detect_binary_files_with_prefix: true
  # script: python python/setup.py install

requirements:
  build:
    - python
    - numpy
    - fftw

  run:
    - python
    - numpy
    - fftw

about:
  home: 'http://astrophysics.physics.fsu.edu/~huffenbe/research/spinsfast/index.html'
  license: GPL
  summary: 'Fast and exact spin-s spherical-harmonic transforms'


==> anc/spinsfast/example/example_iqu.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>

#include <math.h>
#include <complex.h>
#include <fftw3.h>

#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>

void printf_diff(complex *a, complex *a2, int lmax);



#define USAGE "%s <lmax> <Nphi> <Ntheta-1>\n",argv[0]

int main(int argc, char *argv[]) {
  
  // Read in the arguments
  if (argc!=4) {
    printf(USAGE);
    abort();
  }
  
  int iarg=1;
  int lmax = atoi(argv[iarg++]);
  int Nphi = atoi(argv[iarg++]);
  int Ntheta = 1+atoi(argv[iarg++]);


  // Sizes of various data objects
  int Npix = Nphi * Ntheta;
  int Nlm = N_lm(lmax);
  int Nm = 2*lmax+1;
  int NJmm = (lmax+1)*Nm;
  int NGmm = Nm*Nm;


  // Report the sizes
  printf("lmax = %d\n",lmax);
  printf("Nphi = %d\n",Nphi);
  printf("Ntheta = %d\n",Ntheta);
  printf("2*(Ntheta-1) = %d\n",2*(Ntheta-1));
  
  printf("Npix = %d\n", Npix);
  printf("Nm = %d\n",Nm);
  printf("Nlm = %d\n",Nlm);

  //////////////////////////////
  //
  // Allocate data objects
  //
  /////////////////////////////


  // Real space polarized function, I and P = Q+iU parts

  fftw_complex *f = calloc(2*Npix,sizeof(fftw_complex));
  fftw_complex *fI = f;
  fftw_complex *fP = &f[Npix];
 

  // Harmonic space coeffients, intensity and polarization
 
  fftw_complex *aT = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *aP = calloc(Nlm,sizeof(fftw_complex));
  
  fftw_complex *aPnew = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *aTnew = calloc(Nlm,sizeof(fftw_complex));
 
  
  // Ancillary harmonic objects, G and J

  fftw_complex *Gmm_I = fftw_malloc(NGmm*sizeof(fftw_complex));
  fftw_complex *Gmm_P = fftw_malloc(NGmm*sizeof(fftw_complex));

  fftw_complex *Jmm = fftw_malloc(2*NJmm*sizeof(fftw_complex));
  fftw_complex *Jmm_I = Jmm;
  fftw_complex *Jmm_P = &Jmm[NJmm];

  
  ////////////////////////////////
  //
  // Generate some random harmonic coefficients 
  //
  ////////////////////////////////

  int i,l,m;
  srand48(524398);

  fftw_complex tmp;

  for (l=0;l<=lmax;l++) {
    for (m=0;m<l;m++){
      tmp = drand48() + I*drand48();
      
      i = lm_ind(l, m, lmax);
      aT[i] = tmp;
      i = lm_ind(l, -m, lmax);
      aT[i] = pow(-1,m)*conj(tmp);
      
      if (m==0) 
	aT[i] = creal(tmp);
    }
  }


  for (l=2;l<=lmax;l++) {
    for (m=-l;m<l;m++){
      tmp = drand48() + I*drand48();
      
      i = lm_ind(l, m, lmax);
      aP[i] = tmp;
    }

  }
  
  printf("Sample harmonic coef. aP(l=2,m=1) = %e %e\n",creal(aP[lm_ind(2,1,lmax)]),cimag(aP[lm_ind(2,1,lmax)]));


  ////////////////////////////////////
  //
  //  Set up & execute transform:  alm -> real-space iqu  
  //
  ////////////////////////////////////


  //  Initialize the wigner Delta functions
  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);
  
  //  Transform to Gmm (L^3 time)
  spinsfast_backward_Gmm_alm2iqu(aT,aP,lmax,Gmm_I,Gmm_P, WDHP_METHOD_TN_PLANE, (void *)DeltaTN);

  //  Transform to real space via FFTs
  spinsfast_backward_transform(fI, Ntheta, Nphi, lmax, Gmm_I);
  spinsfast_backward_transform(fP, Ntheta, Nphi, lmax, Gmm_P);
  


  ////////////////////////////////////
  //
  //  Set up & execute transform:  real-space iqu -> alm
  //
  ////////////////////////////////////

  int spins02[2] = {0,2};
  spinsfast_forward_multi_Jmm(f, spins02, 2, Ntheta, Nphi, lmax, Jmm);


 
  spinsfast_forward_transform_iqu2alm(aTnew,
				      aPnew,
				      lmax,
				      Jmm_I, 
				      Jmm_P, 
				      WDHP_METHOD_TN_PLANE,(void *)DeltaTN );

  printf("T harmonic coefficients, new - old\n");
  printf_diff(aT, aTnew, lmax);
  
  printf("P harmonic coefficients, new - old\n");
  printf_diff(aP, aPnew, lmax);




  

  fftw_free(aT);
  fftw_free(aTnew);
  
  return(0);
}

void printf_diff(complex *a, complex *a2, int lmax) {
  int i,l,m;
  complex diff = 0;
  complex maxdiff = 0;
  double fracdiff = 0;
  double fracmaxdiff = 0;
  int  maxl=0,maxm=0;
  int  fracmaxl=0,fracmaxm=0;

  double rmsdiff = 0;
  double rmsfracdiff = 0;

  for (i=0; i< N_lm(lmax); i++) {
    ind_lm(i, &l, &m, lmax);
    //    printf("% d % d % d % e % e | %e %e\n",s,l,m,creal(a2[i]),cimag(a2[i]),creal(a[i]),cimag(a[i]));
    
    diff = a2[i] - a[i];
    rmsdiff += cabs(diff)*cabs(diff);
    
    fracdiff =  cabs(diff)/cabs(a[i]);
    if (cabs(a[i])>0) rmsfracdiff += fracdiff*fracdiff;

    if ( cabs(diff) > cabs(maxdiff) ) {
      maxdiff = diff;
      maxl = l;
      maxm = m;
    }
    if (( fracdiff > fracmaxdiff )&&(cabs(a[i])>0) ){
      fracmaxdiff = fracdiff;
      fracmaxl = l;
      fracmaxm = m;
    }
  }
  
  rmsdiff /= N_lm(lmax);
  rmsdiff = sqrt(rmsdiff);

 
  rmsfracdiff /= N_lm(lmax);
  rmsfracdiff = sqrt(rmsfracdiff);
  
  printf("       max lm %6d %6d | ",maxl,maxm);
  printf("    maxdiff %+.2e %+.2e | ",creal(maxdiff),cimag(maxdiff));
  printf("    rmsdiff %+.2e\n",rmsdiff);
  printf("   fracmax lm %6d %6d | ",fracmaxl,fracmaxm);
  printf("fracmaxdiff %+.2e           | ",fracmaxdiff);
  printf("rmsfracdiff %+.2e \n",rmsfracdiff);
  
}





==> anc/spinsfast/example/example_multispin.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>

#include <math.h>
#include <complex.h>
#include <fftw3.h>

#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>

void printf_diff(complex *a, complex *a2, int lmax);



#define USAGE "%s <lmax> <Nphi> <Ntheta-1>\n",argv[0]

int main(int argc, char *argv[]) {

  if (argc!=4) {
    printf(USAGE);
    abort();
  }
  
  int iarg=1;
  int lmax = atoi(argv[iarg++]);
  int Nphi = atoi(argv[iarg++]);
  int Ntheta = 1+atoi(argv[iarg++]);

  int spins[] = {-3,0,1,2,17};
  int Ntransform = 5;
  int ispin;

  
  // Sizes of various data objects
  int Npix = Nphi * Ntheta;
  int Nlm = N_lm(lmax);
  int Nm = 2*lmax+1;
  int NJmm = (lmax+1)*Nm;
  int NGmm = Nm*Nm;

  
  // Report the sizes
  printf("lmax = %d\n",lmax);
  printf("Nphi = %d\n",Nphi);
  printf("Ntheta = %d\n",Ntheta);
  printf("2*(Ntheta-1) = %d\n",2*(Ntheta-1));
  printf("Npix = %d\n", Npix);
  printf("Nm = %d\n",Nm);
  printf("Nlm = %d\n",Nlm);


  // Real space function

  fftw_complex *f = calloc(Ntransform*Nphi*Ntheta,sizeof(fftw_complex));
  
 
  // Harmonic space coeffients

  fftw_complex *alm = calloc(Ntransform*Nlm,sizeof(fftw_complex));
  fftw_complex *alm2 = calloc(Ntransform*Nlm,sizeof(fftw_complex));

  
  // Ancillary harmonic objects, G and J
  
  fftw_complex *Jmm = calloc(Ntransform*NJmm,sizeof(fftw_complex));
  fftw_complex *Gmm = calloc(Ntransform*NGmm,sizeof(fftw_complex));

  
  ////////////////////////////////
  //
  // Generate some white noise harmonic coefficients 
  //
  ////////////////////////////////
  
  int i,l,m;
  srand48(524398);
  
  for (ispin = 0; ispin < Ntransform; ispin++) {
    
    for (i=0; i< Nlm; i++) {
      ind_lm(i, &l, &m, lmax);

      if ( abs(spins[ispin]) <= l ) {
	alm[ispin*Nlm+i] = drand48() + I*drand48();
      }
    }
    
  }
  

  ////////////////////////////////////
  //
  //  Set up & execute backward transform: harmonic -> real space
  //
  ////////////////////////////////////

  //  Initialize the wigner Delta functions
  wdhp_TN_helper *DeltaTN = wdhp_TN_helper_init(lmax);

  //  Transform alm to Gmm (L^3 time)
  spinsfast_backward_Gmm(alm, Ntransform, spins, lmax, Gmm, WDHP_METHOD_TN_PLANE, (void *)DeltaTN); 
  
  //  Transform to real space via FFT
  for (ispin = 0; ispin < Ntransform; ispin++) {    
    spinsfast_backward_transform(&f[ispin*Ntheta*Nphi], Ntheta, Nphi, lmax, &Gmm[ispin*NGmm]);
  }
  

  ////////////////////////////////////
  //
  //  Set up & execute foreward transform: real -> harmonic space
  //
  ////////////////////////////////////
 
  
  //  Transform to Jmm via modified FFT
  for (ispin = 0; ispin < Ntransform; ispin++) {    
    spinsfast_forward_Jmm (&f[ispin*Ntheta*Nphi],spins[ispin], Ntheta, Nphi, lmax, &Jmm[ispin*NJmm]);
  }
  
  // Transform Jmm to alm (L^3 time)
  spinsfast_forward_transform(alm2,  Ntransform, spins, lmax, Jmm, WDHP_METHOD_TN_PLANE,(void *)DeltaTN );

  ////////////////////////////////////
  //
  //  Examine the output of the transform pair
  //
  ////////////////////////////////////

  for (ispin = 0; ispin < Ntransform; ispin++) {
    printf("s = %+d\n",spins[ispin]);
    printf_diff(&alm[ispin*Nlm],
		    &alm2[ispin*Nlm], 
		    lmax);  
  }
    
  return(0);
}




void printf_diff(complex *a, complex *a2, int lmax) {
  int i,l,m;
  complex diff = 0;
  complex maxdiff = 0;
  double fracdiff = 0;
  double fracmaxdiff = 0;
  int  maxl=0,maxm=0;
  int  fracmaxl=0,fracmaxm=0;

  double rmsdiff = 0;
  double rmsfracdiff = 0;

  for (i=0; i< N_lm(lmax); i++) {
    ind_lm(i, &l, &m, lmax);
    //    printf("% d % d % d % e % e | %e %e\n",s,l,m,creal(a2[i]),cimag(a2[i]),creal(a[i]),cimag(a[i]));
    
    diff = a2[i] - a[i];
    rmsdiff += cabs(diff)*cabs(diff);
    
    fracdiff =  cabs(diff)/cabs(a[i]);
    if (cabs(a[i])>0) rmsfracdiff += fracdiff*fracdiff;

    if ( cabs(diff) > cabs(maxdiff) ) {
      maxdiff = diff;
      maxl = l;
      maxm = m;
    }
    if (( fracdiff > fracmaxdiff )&&(cabs(a[i])>0) ){
      fracmaxdiff = fracdiff;
      fracmaxl = l;
      fracmaxm = m;
    }
  }
  
  rmsdiff /= N_lm(lmax);
  rmsdiff = sqrt(rmsdiff);

 
  rmsfracdiff /= N_lm(lmax);
  rmsfracdiff = sqrt(rmsfracdiff);
  
  printf("       max lm %6d %6d | ",maxl,maxm);
  printf("    maxdiff %+.2e %+.2e | ",creal(maxdiff),cimag(maxdiff));
  printf("    rmsdiff %+.2e\n",rmsdiff);
  printf("   fracmax lm %6d %6d | ",fracmaxl,fracmaxm);
  printf("fracmaxdiff %+.2e           | ",fracmaxdiff);
  printf("rmsfracdiff %+.2e \n",rmsfracdiff);
  
}


==> anc/spinsfast/example/example_spin.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdlib.h>
#include <stdio.h>

#include <math.h>
#include <complex.h>
#include <fftw3.h>

#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>

void printf_diff(complex *a, complex *a2, int lmax);



#define USAGE "%s <spin s> <lmax> <Nphi> <Ntheta-1>\n",argv[0]

int main(int argc, char *argv[]) {

  if (argc!=5) {
    printf(USAGE);
    abort();
  }
  
  int iarg=1;
  int s = atoi(argv[iarg++]);
  int lmax = atoi(argv[iarg++]);
  int Nphi = atoi(argv[iarg++]);
  int Ntheta = 1+atoi(argv[iarg++]);


  // Sizes of various data objects
  int Npix = Nphi * Ntheta;
  int Nlm = N_lm(lmax);

  
  // Report the sizes
  printf("lmax = %d\n",lmax);
  printf("Nphi = %d\n",Nphi);
  printf("Ntheta = %d\n",Ntheta);
  printf("2*(Ntheta-1) = %d\n",2*(Ntheta-1));
  
  printf("Npix = %d\n", Npix);
  printf("Nm = %d\n",2*lmax+1);
  printf("Nlm = %d\n",Nlm);

  //////////////////////////////
  //
  // Allocate data objects
  //
  /////////////////////////////

  // Real space function

  fftw_complex *f = calloc(Nphi*Ntheta,sizeof(fftw_complex));
 

  // Harmonic space coeffients
  
  fftw_complex *alm = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *alm2 = calloc(Nlm,sizeof(fftw_complex));

  ////////////////////////////////
  //
  // Generate some random harmonic coefficients 
  //
  ////////////////////////////////
  
  int i,l,m;
  srand48(524398);

  for (i=0; i< Nlm; i++) {
    ind_lm(i, &l, &m, lmax);
    if ( abs(s) <= l ) {
      alm[i] = drand48() + I*drand48();
    }
  }
  
  ////////////////////////////////////
  //
  //  Set up & execute backward transform: harmonic -> real space
  //
  ////////////////////////////////////

  printf("Computing s = %d transform\n",s);
  spinsfast_salm2map(alm, f, s, Ntheta, Nphi, lmax);

  ////////////////////////////////////
  //
  //  Set up & execute foreward transform: real -> harmonic space
  //
  ////////////////////////////////////
  
  spinsfast_map2salm(f, alm2, s, Ntheta, Nphi, lmax);

  
  ////////////////////////////////////
  //
  //  Examine difference in the coefficients from backward/forward transform pair 
  //
  ////////////////////////////////////
  
  printf_diff(alm, alm2, lmax);

  // clean up

  free(alm);
  free(alm2);
  free(f);

 
  return(0);
}




void printf_diff(complex *a, complex *a2, int lmax) {
  int i,l,m;
  complex diff = 0;
  complex maxdiff = 0;
  double fracdiff = 0;
  double fracmaxdiff = 0;
  int  maxl=0,maxm=0;
  int  fracmaxl=0,fracmaxm=0;

  double rmsdiff = 0;
  double rmsfracdiff = 0;

  for (i=0; i< N_lm(lmax); i++) {
    ind_lm(i, &l, &m, lmax);
    //    printf("% d % d % d % e % e | %e %e\n",s,l,m,creal(a2[i]),cimag(a2[i]),creal(a[i]),cimag(a[i]));
    
    diff = a2[i] - a[i];
    rmsdiff += cabs(diff)*cabs(diff);
    
    fracdiff =  cabs(diff)/cabs(a[i]);
    if (cabs(a[i])>0) rmsfracdiff += fracdiff*fracdiff;

    if ( cabs(diff) > cabs(maxdiff) ) {
      maxdiff = diff;
      maxl = l;
      maxm = m;
    }
    if (( fracdiff > fracmaxdiff )&&(cabs(a[i])>0) ){
      fracmaxdiff = fracdiff;
      fracmaxl = l;
      fracmaxm = m;
    }
  }
  
  rmsdiff /= N_lm(lmax);
  rmsdiff = sqrt(rmsdiff);

 
  rmsfracdiff /= N_lm(lmax);
  rmsfracdiff = sqrt(rmsfracdiff);
  
  printf("       max lm %6d %6d | ",maxl,maxm);
  printf("    maxdiff %+.2e %+.2e | ",creal(maxdiff),cimag(maxdiff));
  printf("    rmsdiff %+.2e\n",rmsdiff);
  printf("   fracmax lm %6d %6d | ",fracmaxl,fracmaxm);
  printf("fracmaxdiff %+.2e           | ",fracmaxdiff);
  printf("rmsfracdiff %+.2e \n",rmsfracdiff);
  
}


==> anc/spinsfast/example/example_spin.py <==
#/**************************************************************************
#
#    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt
#
#    This file is part of spinsfast.
#
#    Spinsfast is free software: you can redistribute it and/or modify
#    it under the terms of the GNU General Public License as published by
#    the Free Software Foundation, either version 3 of the License, or
#    (at your option) any later version.
#
#    Spinsfast is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#    GNU General Public License for more details.
#
#    You should have received a copy of the GNU General Public License
#    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.
#
#***************************************************************************/
#
#/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

import sys
sys.path.append('lib')

from numpy import zeros, complex
from numpy.random import normal,seed
from matplotlib.pyplot import *

import spinsfast

s = 1
lmax = 127
Ntheta = 257
Nphi = 384  
# For best accuracy, have lmax < Nphi/2 and lmax < Ntheta/2
#
# For the FFT part of the code:
#      theta FFT is fastest for Ntheta = 2^n + 1
#      phi FFT is fastest for Nphi = 2^n
#
# But the FFT part is a subdominant to the overall scaling, so lmax is
# much more important to overall speed than number of pixels


Nlm = spinsfast.N_lm(lmax);
alm = zeros(Nlm,dtype=complex)


# Fill the alm with white noise
seed(3124432)
for l in range(abs(s),lmax+1) :
    for m in range(-l,l+1) :
        i = spinsfast.lm_ind(l,m,lmax)
        if (m==0) :
            alm[i] = normal()
        else :
            alm[i] = normal()/2 + 1j*normal()/2


f =  spinsfast.salm2map(alm,s,lmax,Ntheta,Nphi)
# In this pixelization, access the map with f[itheta,iphi]
# where 0 <= itheta <= Ntheta-1 and 0<= iphi <= Nphi-1
# and theta = pi*itheta/(Ntheta-1) phi = 2*pi*iphi/Nphi


alm2 = spinsfast.map2salm(f,s,lmax)

diff_max = max((alm-alm2))
print("max(alm2-alm) = "+str(diff_max))

figure()
imshow(f.real,interpolation='nearest')
colorbar()
title("Real part of f")
xlabel("iphi")
ylabel("itheta")
show()


==> anc/spinsfast/example/module.mk <==
EXEC+=$(EXECDIR)/example_spin $(EXECDIR)/example_multispin $(EXECDIR)/example_iqu

LIB_example:= -Llib -lspinsfast $(LIBFFTW) -lm

$(EXECDIR)/example_spin : example/example_spin.c lib/libspinsfast.a
	$(CC) $(INC) -o $@ $< $(LIB_example)

$(EXECDIR)/example_multispin : example/example_multispin.c lib/libspinsfast.a
	$(CC) $(INC) -o $@ $< $(LIB_example)

$(EXECDIR)/example_iqu : example/example_iqu.c lib/libspinsfast.a
	$(CC) $(INC) -o $@ $< $(LIB_example)


==> anc/spinsfast/include/alm.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include<math.h>

// The following tries to deal with the `restrict` keyword used by the
// spinsfast module.
#ifndef restrict
#ifdef __restrict
#define restrict __restrict
#endif
#endif
#ifndef restrict
#if __STDC_VERSION__ < 199901L
#define restrict /* nothing */
#endif
#endif

int lm_ind(int l, int m, int lmax);
void ind_lm(int i, int *l, int *m, int lmax);
int N_lm(int lmax);


==> anc/spinsfast/include/healpix_convert.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <chealpix.h>
#include <complex.h>

#ifndef M_PI
# define M_PI		3.14159265358979323846	/* pi */
#endif

void ecp2healpix_avg(complex *ecp, int Ntheta, int Nphi,
		     double *hp_r, double *hp_i, int nside);

void ecp2healpix_nearest(complex *ecp, int Ntheta, int Nphi,
			 double *hp_r, double *hp_i, int nside);


void healpix2ecp(double *hp_r, double *hp_i, int nside,
	    complex *ecp, int Ntheta, int Nphi);


==> anc/spinsfast/include/spinsfast_backward.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include<fftw3.h>
#include <wigner_d_halfpi.h>
#include <alm.h>

#ifndef M_PI
# define M_PI		3.14159265358979323846	/* pi */
#endif

void spinsfast_backward_transform(fftw_complex  *f, int Ntheta, int Nphi, int lmax, fftw_complex *Gmm);
void spinsfast_salm2map(fftw_complex *alm, fftw_complex *f, int s, int Ntheta, int Nphi, int lmax);

void spinsfast_backward_Gmm(const fftw_complex * restrict a, int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Gmm_set, int DeltaMethod, void *Deltawork);
//void spinsfast_backward_Gmm(const fftw_complex * restrict a, const int s,const int lmax, fftw_complex * restrict Gmm, int DeltaMethod, void *Deltawork);
void spinsfast_backward_Gmm_old(const fftw_complex * restrict a, const int s, const int lmin,const int lmax, fftw_complex * restrict Gmm);
void spinsfast_backward_Gmm_preDelta(const fftw_complex * restrict a, const int s, const int lmin,const int lmax, fftw_complex * restrict Gmm,const double * restrict Delta);
void spinsfast_backward_Gmm_alm2iqu(const fftw_complex * restrict T, const fftw_complex * restrict P2,const int lmax, fftw_complex * restrict Gmm_I, fftw_complex * restrict Gmm_P, int DeltaMethod, void *Deltawork);


==> anc/spinsfast/include/spinsfast_forward.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include <fftw3.h>
#include <wigner_d_halfpi.h>
#include <alm.h>

#ifndef M_PI
# define M_PI		3.14159265358979323846	/* pi */
#endif

void spinsfast_map2salm(fftw_complex *f, fftw_complex *alm, int s, int Ntheta, int Nphi, int lmax);



int indx2p (int ip, int Ntheta);
int p2indx (int p, int Ntheta);
int mpm2indx( int mp, int m, int Ntheta, int Nphi );

void spinsfast_quadrature_weights(fftw_complex *W, int wsize);


void spinsfast_f_extend_MW(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi);
void spinsfast_f_extend_old(fftw_complex *f, fftw_complex *F, int s, int Ntheta, int Nphi);



void spinsfast_forward_Imm (fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Imm);
void spinsfast_forward_multi_Imm (fftw_complex *f_set, int *spins, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Imm_set);

void spinsfast_forward_Jmm (fftw_complex *f, int s, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm);
void spinsfast_forward_multi_Jmm(fftw_complex *f_set, int *spins, int Nmap, int Ntheta, int Nphi, int lmax, fftw_complex *Jmm_set);

void spinsfast_forward_transform(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork);
void spinsfast_forward_transform_eo(fftw_complex * restrict a, const int Ntransform, const int *spins,const int lmax, fftw_complex * restrict Jmm_set, int DeltaMethod, void *Deltawork);
//void spinsfast_forward_transform(fftw_complex * restrict a, const int s,const int lmax, fftw_complex * restrict Jmm, int pre, void *Deltawork);
void spinsfast_forward_transform_from_Imm(fftw_complex * restrict a, const int s,const int smax,const int lmax, fftw_complex * restrict Imm, int pre, void *Deltawork);
void spinsfast_forward_transform_preDelta(fftw_complex * restrict a, const int s,const int smax,const int lmax, fftw_complex * restrict Imm,const double * restrict Delta) ;
void spinsfast_forward_transform_iqu2alm(fftw_complex * restrict T,fftw_complex * P2,const int lmax, fftw_complex * restrict Jmm_I, fftw_complex * restrict Jmm_P, int DeltaMethod, void *Deltawork);


==> anc/spinsfast/include/wigner_d_halfpi.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#ifndef _WIGNER_D_HALFPI_H_
#define _WIGNER_D_HALFPI_H_


#include <wigner_d_halfpi_Risbo.h>
#include <wigner_d_halfpi_TN.h>
#include <wigner_d_halfpi_methods.h>



#endif


==> anc/spinsfast/include/wigner_d_halfpi_Risbo.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>

#ifndef M_SQRT1_2
# define M_SQRT1_2	0.70710678118654752440	/* 1/sqrt(2) */
#endif

typedef struct {
  double j;
  int twicej;
  int jmax, n, nmax;

  

  // double p,q,pc,qc;
  double * restrict sqt;
  
  double * restrict d;
  double * restrict dd;
} wdhp;


void wdhp_free(wdhp *wd);
wdhp *wdhp_alloc(double jmax);
void wdhp_reset(wdhp *wd);
wdhp *wdhp_init(double jmax);
void wdhp_jplushalf(wdhp *wd);
void wdhp_jplus1(wdhp *wd);
double wdhp_getj(wdhp *wd);
double wdhp_get(wdhp *wd, double m1, double m2);
double wdhp_integer_get(wdhp *wd, int m1, int m2);
double *wdhp_integer_getrow(wdhp *wd, int m1);
int wdhp_integer_idx(int l, int m1, int m2);
int wdhp_integer_N(int lmax);
double *wdhp_integer_precompute(int lmax);


==> anc/spinsfast/include/wigner_d_halfpi_TN.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <stdio.h>
#include <stdlib.h>

#include <math.h>

#ifndef M_SQRT1_2l
#define M_SQRT1_2l	0.7071067811865475244008443621048490L  /* 1/sqrt(2) */
#endif

#define FPTYPE long double
//#define FPTYPE double


// For use w/ pos m1 m2


// members of this structure can be used with  wdhp_get_row_pos and wdhp_get_col_pos
// after initialization with wdhp_TN_helper_init.
typedef struct {

  int lmax;
  FPTYPE * sqt;
  FPTYPE * invsqt;
  FPTYPE * D_all_llm;
  double * Dwork;


} wdhp_TN_helper;

wdhp_TN_helper *wdhp_TN_helper_init(int lmax);
void wdhp_TN_helper_free(wdhp_TN_helper *w);

int wdhp_lmind_pos(int l,int m);


FPTYPE wdhp_get_ll0(int l);
FPTYPE wdhp_get_llm(int l,int m);
FPTYPE wdhp_get_lm1m2_pos(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt); // more accurate if m2 >= m1
FPTYPE wdhp_get_lm1m2_pos2(int l,int m1,int m2, FPTYPE *sqt, FPTYPE *invsqt); // always uses shorter recurrence for accuracy

FPTYPE *wdhp_init_sqt(int lmax);
FPTYPE *wdhp_init_invsqt(int lmax, FPTYPE *sqt);


void wdhp_get_all_llm(int lmax,FPTYPE *D_all_llm);
void wdhp_get_all_llm2(int lmax,FPTYPE *D_all_llm,FPTYPE *sqt, FPTYPE *invsqt);

void wdhp_get_col_pos(int l,int m2, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Dcol);
void wdhp_get_row_pos(int l,int m1, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *Drow);
void wdhp_get_quarter_plane(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D);
void wdhp_get_quarter_plane2(int l, FPTYPE *sqt, FPTYPE *invsqt, FPTYPE *D_all_llm, double *D); // This is same as wdhp_get_row_pos for m2>m1


==> anc/spinsfast/include/wigner_d_halfpi_methods.h <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#define WDHP_METHOD_RISBO 0
#define WDHP_METHOD_RISBO_PRECOMPUTE 1
#define WDHP_METHOD_TN 2
#define WDHP_METHOD_TN_PLANE 3
//#define WDHP_METHOD_TN_PRECOMPUTE 4


void Delta_initialize(int DeltaMethod,void * Deltawork);
void Delta_getplane( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l);
double *Delta_getrow( int DeltaMethod, void * Deltawork, const double * restrict Deltal, int l,int twicelp1, int mp);
void Delta_increment_l( int DeltaMethod, void * Deltawork);


==> anc/spinsfast/obj/module.mk <==
LIB+=$(LIBDIR)/libspinsfast.a

DEP_libspinsfast:=$(OBJ)

#DEP_libspinsfast:=$(OBJDIR)/alm.o  $(OBJDIR)/spinsfast_backward_Gmm.o  $(OBJDIR)/spinsfast_backward_transform.o  $(OBJDIR)/spinsfast_forward_Imm.o $(OBJDIR)/spinsfast_forward_Jmm.o  $(OBJDIR)/spinsfast_forward_transform.o  $(OBJDIR)/wigner_d_halfpi.o


$(LIBDIR)/libspinsfast.a : $(DEP_libspinsfast)
	ar -r $@ $(DEP_libspinsfast)


==> anc/spinsfast/python/module.mk <==
LIB+=$(LIBDIR)/spinsfast.so

$(LIBDIR)/spinsfast.so : python/spinsfast_module.c python/setup.py $(LIBDIR)/libspinsfast.a
	python python/setup.py build --build-base $(OBJDIR) install --install-lib $(LIBDIR)

==> anc/spinsfast/python/setup.py <==
from os.path import isdir
from distutils.core import setup, Extension
from distutils.sysconfig import get_python_lib
import os
import glob

numpy_inc = os.path.join(get_python_lib(plat_specific=1), 'numpy/core/include')

## The following block is added for nicer behavior with `module`s on clusters
from os import environ
IncDirs = [numpy_inc, "include",]
LibDirs = ["lib",]
## See if GSL_HOME is set; if so, use it
if "GSL_HOME" in environ :
    IncDirs += [environ["GSL_HOME"]+'/include']
    LibDirs += [environ["GSL_HOME"]+'/lib']
## See if FFTW3_HOME is set; if so, use it
if "FFTW3_HOME" in environ :
    IncDirs += [environ["FFTW3_HOME"]+'/include']
    LibDirs += [environ["FFTW3_HOME"]+'/lib']
# If /opt/local directories exist, use them
if isdir('/opt/local/include'):
    IncDirs += ['/opt/local/include']
if isdir('/opt/local/lib'):
    LibDirs += ['/opt/local/lib']

module1 = Extension('spinsfast',
                    sources = ['python/spinsfast_module.c'] + glob.glob('code/*.c'),
                    # include_dirs = [numpy_inc,'include'],
                    include_dirs=IncDirs,
                    # libraries=['spinsfast','fftw3'],
                    libraries=['fftw3'],
                    # library_dirs = ["lib"],
                    library_dirs=LibDirs,
                    extra_compile_args=['-std=c99','-fPIC'],
                    # depends=['lib/libspinsfast.a'],
                    )

setup (name = 'spinsfast',
       version = '104',
       description = 'Fast, exact spin-s spherical harmonic transforms',
       ext_modules = [module1],
       )


==> anc/spinsfast/python/spinsfast_module.c <==
/**************************************************************************

    Copyright 2010-2012  Kevin M. Huffenberger & Benjamin D. Wandelt

    This file is part of spinsfast.

    Spinsfast is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    Spinsfast is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with spinsfast.  If not, see <http://www.gnu.org/licenses/>.

***************************************************************************/

/* Code revision: 104, 2012-04-13 13:00:16 -0400 (Fri, 13 Apr 2012) */

#include <Python.h>
#include <numpy/ndarrayobject.h>
#include <fftw3.h>
#include <alm.h>
#include <wigner_d_halfpi.h>
#include <spinsfast_forward.h>
#include <spinsfast_backward.h>


///  Indexing

static PyObject *spinsfast_N_lm(PyObject *self, PyObject *args) {

  int lmax;
  if (!PyArg_ParseTuple(args, "i", &lmax))
    return(NULL);

  return Py_BuildValue("i", N_lm(lmax));
}


static PyObject *spinsfast_lm_ind(PyObject *self, PyObject *args) {
  int l,m, lmax;

  if (!PyArg_ParseTuple(args, "iii", &l,&m, &lmax))
    return NULL;

  return Py_BuildValue("i", lm_ind(l,m,lmax));

}


static PyObject *spinsfast_ind_lm(PyObject *self, PyObject *args) {

  int i, lmax;

  if (!PyArg_ParseTuple(args, "ii", &i, &lmax))
    return NULL;


  int nd = 1;
  npy_intp dims[1] = {2};

  int *lm = calloc(2,sizeof(int));

  ind_lm(i, &lm[0], &lm[1], lmax);

  PyObject *arr = PyArray_SimpleNewFromData(nd, dims, NPY_INT, lm);
  Py_INCREF(arr);

  return(arr);
}





///  Transform wrappers  ////////////////


static PyObject *spinsfast_mod_salm2map(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int lmax = 0;
  int s = 0;
  int Ntheta = 0;
  int Nphi = 0;

  if (!PyArg_ParseTuple(args, "Oiiii", &input_array, &s, &lmax, &Ntheta, &Nphi))
    return NULL;

  fftw_complex *alm = PyArray_DATA(input_array);
  fftw_complex *f = calloc(Nphi*Ntheta,sizeof(fftw_complex));

  spinsfast_salm2map(alm, f, s, Ntheta, Nphi, lmax);

  npy_intp dims[2] = {Ntheta, Nphi};

  PyObject *arr = PyArray_SimpleNewFromData(2, dims, NPY_CDOUBLE, f);
  Py_INCREF(arr);

  return(arr);

}

static PyObject *spinsfast_mod_map2salm(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int lmax = 0;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oii", &input_array, &s, &lmax))
    return NULL;


  npy_intp *dim = PyArray_DIMS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];


  npy_intp Nlm = N_lm(lmax);


  fftw_complex *alm = calloc(Nlm,sizeof(fftw_complex));
  fftw_complex *f = PyArray_DATA(input_array);

  spinsfast_map2salm(f, alm, s, Ntheta, Nphi, lmax);

  PyObject *arr = PyArray_SimpleNewFromData(1, &Nlm, NPY_CDOUBLE, alm);
  Py_INCREF(arr);

  return(arr);

}


///  Some helpers
static PyObject *spinsfast_quad_weights(PyObject *self, PyObject *args) {
  int Ntheta;

  if (!PyArg_ParseTuple(args, "i", &Ntheta))
    return NULL;

  int wsize = 2*(Ntheta-1);
  fftw_complex *W = calloc(wsize, sizeof(fftw_complex)); // fourier space weights

  spinsfast_quadrature_weights(W, wsize);

  npy_intp N = wsize;

  PyObject *arr = PyArray_SimpleNewFromData(1, &N, NPY_CDOUBLE, W);
  Py_INCREF(arr);

  return(arr);
}

static PyObject *spinsfast_mod_f_extend_MW(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oi", &input_array, &s))
    return NULL;


  fftw_complex *f = PyArray_DATA(input_array);
  npy_intp *dim = PyArray_DIMS(input_array);
  // int contig = PyArray_ISCONTIGUOUS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];

  int wsize = 2*(Ntheta-1);
  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));

  spinsfast_f_extend_MW(f, F, s, Ntheta, Nphi);

  npy_intp N[] = {wsize,Nphi};

  PyObject *arr = PyArray_SimpleNewFromData(2, N, NPY_CDOUBLE, F);
  Py_INCREF(arr);

  return(arr);

}
static PyObject *spinsfast_mod_f_extend_old(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oi", &input_array, &s))
    return NULL;


  fftw_complex *f = PyArray_DATA(input_array);
  npy_intp *dim = PyArray_DIMS(input_array);
  // int contig = PyArray_ISCONTIGUOUS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];

  int wsize = 2*(Ntheta-1);
  fftw_complex *F = fftw_malloc(wsize*Nphi*sizeof(fftw_complex));

  spinsfast_f_extend_old(f, F, s, Ntheta, Nphi);

  npy_intp N[] = {wsize,Nphi};

  PyObject *arr = PyArray_SimpleNewFromData(2, N, NPY_CDOUBLE, F);
  Py_INCREF(arr);

  return(arr);

}

static PyObject *spinsfast_mod_Imm(PyObject *self, PyObject *args) {

  PyObject *input_array=NULL;
  int lmax = 0;
  int s = 0;

  if (!PyArg_ParseTuple(args, "Oii", &input_array, &s, &lmax))
    return NULL;


  fftw_complex *f = PyArray_DATA(input_array);
  npy_intp *dim = PyArray_DIMS(input_array);
  // int contig = PyArray_ISCONTIGUOUS(input_array);
  int Ntheta = dim[0];
  int Nphi = dim[1];


  // int Npix = Nphi * Ntheta;
  int Nm = 2*lmax+1;
  fftw_complex *Imm = fftw_malloc(Nm*Nm*sizeof(fftw_complex));


  spinsfast_forward_multi_Imm (f, &s, 1, Ntheta, Nphi, lmax, Imm);

  npy_intp N[] = {Nm,Nm};

  PyObject *arr = PyArray_SimpleNewFromData(2, N, NPY_CDOUBLE, Imm);
  Py_INCREF(arr);

  return(arr);

}



/////////////////// Module info /////////////////////////////


static PyMethodDef spinsfastMethods[] = {
  {"N_lm",  spinsfast_N_lm, METH_VARARGS,"N_lm(lmax)"},
  {"ind_lm",  spinsfast_ind_lm, METH_VARARGS,"ind_lm(idx,lmax)"},
  {"lm_ind",  spinsfast_lm_ind, METH_VARARGS,"lm_ind(l,m,lmax)"},
  {"salm2map",  spinsfast_mod_salm2map, METH_VARARGS,"salm2map(alm,s,lmax,Ntheta,Nphi)"},
  {"map2salm",  spinsfast_mod_map2salm, METH_VARARGS,"map2salm(f,s,lmax)"},
  {"f_extend_MW",  spinsfast_mod_f_extend_MW, METH_VARARGS,"f_extend_MW(f,s)"},
  {"f_extend_old",  spinsfast_mod_f_extend_old, METH_VARARGS,"f_extend_MW(f,s)"},
  {"Imm",  spinsfast_mod_Imm, METH_VARARGS,"Imm(f,s,lmax)"},
  {"quadrature_weights",  spinsfast_quad_weights, METH_VARARGS,"quadrature_weights(Ntheta)"},
  {NULL, NULL, 0, NULL}        /* Sentinel */
};



#if PY_MAJOR_VERSION >= 3

static struct PyModuleDef moduledef = {
    PyModuleDef_HEAD_INIT,
    "spinsfast",
    NULL,
    -1,
    spinsfastMethods,
    NULL,
    NULL,
    NULL,
    NULL
};

#define INITERROR return NULL

// This is the initialization function that does the setup
PyMODINIT_FUNC PyInit_spinsfast(void) {

#else // PY_MAJOR_VERSION < 3

#define INITERROR return

// This is the initialization function that does the setup
PyMODINIT_FUNC initspinsfast(void) {
#endif

  PyObject *module;

  // Initialize a (for now, empty) module
#if PY_MAJOR_VERSION >= 3
  module = PyModule_Create(&moduledef);
#else
  module = Py_InitModule("spinsfast", spinsfastMethods);
#endif
  if(module==NULL) {
    INITERROR;
  }

  import_array();  // This is important for using the numpy_array api, otherwise segfaults!
  if (PyErr_Occurred()) {
    INITERROR;
  }


#if PY_MAJOR_VERSION >= 3
  return module;
#else
  return;
#endif

}

